Radiative corrections to the Dalitz decay $\pi^0\to e^+e^-\gamma$ revisited

We have recalculated the Mikaelian and Smith radiative corrections to the Dalitz decay $\pi^0\to e^+e^-\gamma$ beyond the soft-photon approximation, i.e. over the whole range of the Dalitz plot and with no restrictions on the radiative photon. In contrast to the previous calculations, we did not neglect the terms of order higher than $\mathcal{O}(m^2)$ and also included the one-photon-irreducible contribution at one-loop level and the virtual muon loop contribution. The results can then be used also for heavier particles in the final state.

==> anc/functions.c <==
double JTrv0(double x, double y, double z, double v2)
{
    return (

(16*(-1 + x))/x - (16*(-1 + pow(y,2) + pow(x,2)*(-1 + pow(y,2)) - 
       z*(-2 + 4*v2 + z) + x*(2 - 2*pow(y,2) + 6*z)))/
   (-4*v2*z + pow(-1 + x + (-1 + x)*y + z,2)) + 
  (32*(1 + y + pow(x,2)*(1 + y) + z*(-2 + y + z) - 
       x*(2*(1 + y) + (2 + y)*z)))/
   (-4*v2*z + x*pow(1 + y - x*(1 + y) + z,2)) + 
  (16*z*log(-1 - 2/(-1 + sqrt(1 - v2/x))))/
   sqrt(x*(-v2 + x)) - 
  (32*log(-1 - 2/(-1 + sqrt(1 - (4*x)/pow(1 + x - z,2)))))/
   ((1 + x - z)*sqrt(pow(x,2) + pow(-1 + z,2) - 2*x*(1 + z))) + 
  (16*((-3 + y)*pow(1 + y,2) - pow(x,3)*(-3 + y)*pow(1 + y,2) + 
       (9 + 8*v2 + 10*y - 4*v2*y + pow(y,2))*z - 
       (9 + 8*v2 + 5*y)*pow(z,2) + 3*pow(z,3) + 
       pow(x,2)*(1 + y)*(3*(-3 - 2*y + pow(y,2)) + (5 + y)*z) + 
       x*(-3*(-3 + y)*pow(1 + y,2) - 
          2*(7 + 4*v2 + 8*y - 2*v2*y + pow(y,2))*z + 
          5*(1 + y)*pow(z,2)))*
     log(-1 - 2/
        (-1 + sqrt(1 - (4*v2*z)/pow(-1 + x - y + x*y + z,2)))))/
   pow(pow(1 + y,2) + pow(x,2)*pow(1 + y,2) - 
     2*(1 + 2*v2 + y)*z + pow(z,2) + 2*x*(1 + y)*(-1 - y + z),1.5) \
- (16*x*(pow(x,7)*pow(1 + y,3)*(1 + pow(y,2)) - 
       pow(x,6)*pow(1 + y,2)*
        (5*(1 + y + pow(y,2) + pow(y,3)) + 
          (5 + 2*y + 3*pow(y,2))*z) + 
       4*v2*(-1 + z)*z*
        (-1 + y + 2*pow(y,2) - 3*y*z + pow(z,2)) + 
       2*pow(x,5)*(1 + y)*(pow(1 + y,2)*(5 + y + 5*pow(y,2)) + 
          (9 + 15*y + 11*pow(y,2) + 5*pow(y,3))*z + 
          (5 + 4*y + 2*pow(y,2))*pow(z,2)) - 
       2*pow(x,4)*(pow(1 + y,3)*(4 + 4*y + 5*pow(y,2)) + 
          (1 + y)*(2*(6 + v2) + 24*y + 
             (17 + 2*v2)*pow(y,2) + 5*pow(y,3))*z + 
          (11 + 27*y + 22*pow(y,2) + 6*pow(y,3))*pow(z,2) + 
          (5 + 6*y + 2*pow(y,2))*pow(z,3)) + 
       pow(x,3)*(pow(1 + y,3)*(-1 + 12*y + 5*pow(y,2)) + 
          4*(1 + y)*(2*(2 + v2) + 9*y + 
             (5 + 3*v2)*pow(y,2))*z + 
          4*(5 + 3*v2 + 2*(7 + v2)*y + 
             (12 + v2)*pow(y,2) + 3*pow(y,3))*pow(z,2) + 
          4*(2 + 6*y + 3*pow(y,2))*pow(z,3) + (5 + 3*y)*pow(z,4)) - 
       2*x*(-((-1 + y)*pow(1 + y,3)) + 
          (1 + y)*(-1 - (1 + 8*v2)*y + 
             (1 - 2*v2)*pow(y,2) + pow(y,3))*z + 
          2*(-3*v2 + y + (1 + 3*v2)*pow(y,2))*
           pow(z,2) - 2*y*(1 + 4*v2 + y)*pow(z,3) - 
          (1 + 2*v2)*pow(z,4) + pow(z,5)) - 
       pow(x,2)*(pow(1 + y,3)*(-5 + 8*y + pow(y,2)) - 
          (1 + y)*(-7 - 8*v2 - (13 + 8*v2)*y - 
             (1 + 12*v2)*pow(y,2) + 5*pow(y,3))*z + 
          4*(2 + 3*v2 + (4 + 6*v2)*y + 3*pow(y,2) + 
             pow(y,3))*pow(z,2) + 
          4*(2 + 3*v2 + (4 + v2)*y + 3*pow(y,2))*
           pow(z,3) + 3*(-1 + y)*pow(z,4) + pow(z,5)))*
     log(-1 - 2/
        (-1 + sqrt(1 - (4*v2*z)/
             (x*pow(1 + y - x*(1 + y) + z,2))))))/
   ((1 + x - z)*(-1 + x - y + x*y + z)*
     pow(x*(pow(x,3)*pow(1 + y,2) - 4*v2*z - 
         2*pow(x,2)*(1 + y)*(1 + y + z) + x*pow(1 + y + z,2)),1.5)) - 
  (16*(pow(x,3)*(1 + pow(y,2))*(-1 - y + (-1 + y)*z) + 
       pow(x,2)*(1 + 3*y + 5*pow(y,2) + 3*pow(y,3) + 
          y*(3 - 2*y - 3*pow(y,2))*z + 
          (3 - 2*y + pow(y,2))*pow(z,2)) + 
       (-1 + z)*(-pow(1 + y,3) + pow(1 + y,2)*z - 
          (1 + y)*pow(z,2) + pow(z,3)) + 
       x*(-(pow(1 + y,2)*(1 + 3*y)) + 
          (-3 + y + 7*pow(y,2) + 3*pow(y,3))*z - 
          (-3 + y + 2*pow(y,2))*pow(z,2) + (-3 + y)*pow(z,3)))*
     log(-1 - 2/
        (-1 + sqrt(1 - (4*v2*x*z)/
             pow((-1 + z)*(-1 - y + z) + x*(-1 - y + (-1 + y)*z),2)))))/
   ((1 + x - z)*(-1 + x - y + x*y + z)*
     sqrt(pow(1 + y - z,2)*pow(-1 + z,2) + 
       pow(x,2)*pow(1 + y + z - y*z,2) + 
       2*x*(-pow(1 + y,2) + (1 - 2*v2 + 3*y + 2*pow(y,2))*z - 
          (-1 + 2*y + pow(y,2))*pow(z,2) + (-1 + y)*pow(z,3)))) - 
  (16*(-1 + pow(y,2) + pow(x,2)*(-1 + pow(y,2)) + 2*z - pow(z,2) + 
       2*x*(1 - pow(y,2) + z))*
     log(fabs(1 + 2/
         (-1 + sqrt(1 - (v2*z)/
              (x + (pow(-1 + x,2)*pow(y,2))/4. - pow(1 + x - z,2)/4.))\
))))/sqrt((-1 + pow(y,2) + pow(x,2)*(-1 + pow(y,2)) + 2*z - 
       pow(z,2) + 2*x*(1 - pow(y,2) + z))*
     (-1 + pow(y,2) + pow(x,2)*(-1 + pow(y,2)) + 
       (2 - 4*v2)*z - pow(z,2) + 2*x*(1 - pow(y,2) + z)))
      
    );
}

//########################################################################
//########################################################################

double JTrv2(double x, double y, double z, double v2)
{
    return (

(-16*z)/(v2*x) + (64*v2*(-1 + x + z) - 
     64*x*(-1 + x + (-1 + x)*y + z))/
   (4*pow(v2,2)*z - v2*pow(-1 + x + (-1 + x)*y + z,2)) - 
  (32*(1 + pow(x + (-1 + x)*y - z,2))*
     (pow(x,2)*(1 + y) + v2*(1 + z) - x*(1 + v2 + y + z))\
)/(v2*x*(-4*v2*z + x*pow(1 + y - x*(1 + y) + z,2))) + 
  (32*(1 + y + pow(x,2)*(1 + y) + z*(-2 + y + z) - 
       x*(2*(1 + y) + (2 + y)*z)))/
   (x*(-4*v2*z + x*pow(1 + y - x*(1 + y) + z,2))) + 
  (8*z*log(-1 - 2/(-1 + sqrt(1 - v2/x))))/
   (x*sqrt(x*(-v2 + x))) - 
  (32*(pow(x,3)*pow(1 + y,3) - pow(1 + y,2)*(2 + y) + 
       (5 + 4*v2 + 4*(2 + v2)*y + 3*pow(y,2))*z - 
       (4 + 3*y)*pow(z,2) + pow(z,3) - 
       pow(x,2)*(1 + y)*(4 + 7*y + 3*pow(y,2) + z - 3*y*z) + 
       x*(pow(1 + y,2)*(5 + 3*y) - 
          2*(2 + 5*y + 2*v2*y + 3*pow(y,2))*z + 
          (-1 + 3*y)*pow(z,2)))*
     log(-1 - 2/
        (-1 + sqrt(1 - (4*v2*z)/pow(-1 + x - y + x*y + z,2)))))/
   ((-1 + x - y + x*y + z)*pow(pow(1 + y,2) + 
       pow(x,2)*pow(1 + y,2) - 2*(1 + 2*v2 + y)*z + 
       pow(z,2) + 2*x*(1 + y)*(-1 - y + z),1.5)) + 
  (16*sqrt(x*(-4*v2*z + x*pow(1 + y - x*(1 + y) + z,2)))*
     (1 + y + pow(y,2) + pow(y,3) + pow(x,4)*pow(1 + y,3) + 
       (-2 + 3*y + pow(y,3))*z + (2 - 3*y + 3*pow(y,2))*pow(z,2) + 
       (-2 + 3*y)*pow(z,3) + pow(z,4) - 
       pow(x,3)*pow(1 + y,2)*(2 + 4*y + (4 + y)*z) + 
       pow(x,2)*(1 + y)*(2 + 6*y + 6*pow(y,2) + 
          (2 + 9*y + 3*pow(y,2))*z + 3*(2 + y)*pow(z,2)) - 
       x*(2 + 4*y + 6*pow(y,2) + 4*pow(y,3) + 
          (4 + 5*y + 6*pow(y,2) + 3*pow(y,3))*z + 
          (-2 + 6*y + 6*pow(y,2))*pow(z,2) + (4 + 3*y)*pow(z,3)))*
     log(-1 - 2/
        (-1 + sqrt(1 - (4*v2*z)/
             (x*pow(1 + y - x*(1 + y) + z,2))))))/
   (x*pow(pow(x,3)*pow(1 + y,2) - 4*v2*z - 
       2*pow(x,2)*(1 + y)*(1 + y + z) + x*pow(1 + y + z,2),2)) + 
  (16*(pow(x,8)*(-1 + y)*pow(1 + y,5) - 
       pow(x,7)*pow(1 + y,4)*
        (-7 - 2*y + 5*pow(y,2) + (-5 + 2*y + pow(y,2))*z) + 
       pow(x,6)*pow(1 + y,2)*
        (-13 - 34*y - 24*pow(y,2) + 10*pow(y,3) + 9*pow(y,4) + 
          2*(-12 - 21*y - pow(y,2) + 9*pow(y,3) + 3*pow(y,4))*z + 
          (-9 - 12*y - pow(y,2) + 2*pow(y,3))*pow(z,2)) + 
       pow(x,5)*(1 + y)*(1 + 21*y + 52*pow(y,2) + 32*pow(y,3) - 
          5*pow(y,4) - 5*pow(y,5) + 
          (35 + 4*v2 + (105 + 4*v2)*y + 
             (90 - 4*v2)*pow(y,2) - 
             2*(9 + 2*v2)*pow(y,3) - 45*pow(y,4) - 
             15*pow(y,5))*z + 
          (27 + 67*y + 35*pow(y,2) - 7*pow(y,3) - 10*pow(y,4))*
           pow(z,2) + (5 + 15*y + 11*pow(y,2) + pow(y,3))*
           pow(z,3)) + 4*v2*(-1 + z)*z*
        (2 - 3*pow(y,2) + pow(y,4) + (-5 + 3*pow(y,2))*z + 
          (5 - 2*pow(y,2))*pow(z,2) - 3*pow(z,3) + pow(z,4)) - 
       pow(x,4)*(pow(1 + y,2)*
           (-13 - 14*y + 8*pow(y,2) + 10*pow(y,3) + 5*pow(y,4)) - 
          4*(1 + y)*(-3 - 4*v2 - 2*(8 + 3*v2)*y + 
             (-22 + v2)*pow(y,2) + 
             (-2 + 3*v2)*pow(y,3) + 10*pow(y,4) + 
             5*pow(y,5))*z + 
          2*(15 + 6*v2 + 12*(4 + v2)*y + 
             (50 + 4*v2)*pow(y,2) + 
             (6 - 4*v2)*pow(y,3) - 
             (19 + 2*v2)*pow(y,4) - 10*pow(y,5))*pow(z,2) \
+ 4*(2 + 10*y + 14*pow(y,2) + 8*pow(y,3) + pow(y,4))*pow(z,3) + 
          (-5 + 9*pow(y,2) + 4*pow(y,3))*pow(z,4)) + 
       pow(x,3)*(pow(1 + y,3)*
           (-3 - 17*y - pow(y,2) + 9*pow(y,3)) + 
          (-9 + 8*v2 + 6*(-1 + 4*v2)*y + 
             (47 + 40*v2)*pow(y,2) + 76*pow(y,3) + 
             (17 - 8*v2)*pow(y,4) - 30*pow(y,5) - 
             15*pow(y,6))*z - 
          2*(-7 - 8*v2 - 4*(6 + 5*v2)*y - 
             22*pow(y,2) + 6*(1 + 2*v2)*pow(y,3) + 
             (21 + 8*v2)*pow(y,4) + 10*pow(y,5))*pow(z,2) \
+ 2*(1 + y)*(5 + 4*v2 + (3 + 8*v2)*y + 9*pow(y,2) + 
             3*pow(y,3))*pow(z,3) + 
          3*pow(1 + y,2)*(-1 + 4*y)*pow(z,4) + 
          (-9 - 6*y + pow(y,2))*pow(z,5)) + 
       pow(x,2)*(-(pow(1 + y,3)*
             (7 - 13*y - 3*pow(y,2) + 5*pow(y,3))) + 
          2*(1 + y)*(6 + 12*v2 + 9*y - 
             2*(3 + 2*v2)*pow(y,2) - 
             4*(3 + v2)*pow(y,3) + 3*pow(y,5))*z + 
          (-9 - 32*v2 - 10*(3 + 4*v2)*y - 
             26*pow(y,2) + 8*(1 + 3*v2)*pow(y,3) + 
             (23 + 24*v2)*pow(y,4) + 10*pow(y,5))*pow(z,2) \
- 4*(-1 + 2*(-1 + v2)*y + (-4 + 3*v2)*pow(y,2) + 
             pow(y,4))*pow(z,3) - 
          (5 - 8*v2 + (4 + 8*v2)*y + 
             (15 + 8*v2)*pow(y,2) + 12*pow(y,3))*pow(z,4) \
- 2*(-1 + y)*y*pow(z,5) + (5 + 2*y)*pow(z,6)) + 
       x*(pow(1 + y,3)*(3 - 3*y - pow(y,2) + pow(y,3)) - 
          (1 + y)*(7 - 4*v2 + (9 + 20*v2)*y + 
             (-2 + 4*v2)*pow(y,2) - 
             6*(1 + 2*v2)*pow(y,3) - pow(y,4) + pow(y,5))*z \
- (1 + y)*(-3 - (11 + 24*v2)*y - 
             (3 + 8*v2)*pow(y,2) + 
             (3 + 16*v2)*pow(y,3) + 2*pow(y,4))*pow(z,2) + 
          (5 - 8*v2 - 4*(1 + 4*v2)*y - 
             2*(5 + 12*v2)*pow(y,2) - 4*pow(y,3) + 
             pow(y,4))*pow(z,3) + 
          (-7 + 16*v2 + (-2 + 8*v2)*y + 
             (3 + 16*v2)*pow(y,2) + 4*pow(y,3))*pow(z,4) + 
          (3 - 12*v2 + 4*y + pow(y,2))*pow(z,5) + 
          (1 - 2*y)*pow(z,6) - pow(z,7)))*
     log(-1 - 2/
        (-1 + sqrt(1 - (4*v2*z)/
             (x*pow(1 + y - x*(1 + y) + z,2))))))/
   ((1 + x - z)*(1 + x - y + x*y - z)*(-1 + x - y + x*y + z)*
     pow(x*(pow(x,3)*pow(1 + y,2) - 4*v2*z - 
         2*pow(x,2)*(1 + y)*(1 + y + z) + x*pow(1 + y + z,2)),1.5)) + 
  (32*(-1 + (-1 + x)*y)*(x + z)*
     log(-1 - 2/
        (-1 + sqrt(1 - (4*v2*x*z)/
             pow((-1 + z)*(-1 - y + z) + x*(-1 - y + (-1 + y)*z),2)))))/
   ((1 + x - z)*(-1 + x - y + x*y + z)*
     sqrt(pow(1 + y - z,2)*pow(-1 + z,2) + 
       pow(x,2)*pow(1 + y + z - y*z,2) + 
       2*x*(-pow(1 + y,2) + (1 - 2*v2 + 3*y + 2*pow(y,2))*z - 
          (-1 + 2*y + pow(y,2))*pow(z,2) + (-1 + y)*pow(z,3)))) - 
  (32*pow(x - z,2)*log(-1 - 2/
        (-1 + sqrt(1 - (4*v2*x*z)/
             pow((-1 + z)*(-1 + y + z) - x*(1 - y + z + y*z),2)))))/
   ((1 + x - z)*(1 + x - y + x*y - z)*
     sqrt(pow(-1 + z,2)*pow(-1 + y + z,2) + 
       pow(x,2)*pow(1 - y + z + y*z,2) - 
       2*x*(pow(-1 + y,2) + (-1 + 2*v2 + 3*y - 2*pow(y,2))*z + 
          (-1 - 2*y + pow(y,2))*pow(z,2) + (1 + y)*pow(z,3)))) - 
  (32*(pow(x,3)*(-1 + pow(y,2)) + 
       pow(x,2)*(2 - 2*pow(y,2) + (5 - 3*pow(y,2))*z) + 
       x*(-1 + pow(y,2) + 6*pow(y,2)*z - 7*pow(z,2)) + 
       z*(3 - 3*pow(y,2) - 2*z + 3*pow(z,2)))*
     log(fabs(1 + 2/
         (-1 + sqrt(1 - (v2*z)/
              (x + (pow(-1 + x,2)*pow(y,2))/4. - pow(1 + x - z,2)/4.))\
))))/((-1 + pow(y,2) + pow(x,2)*(-1 + pow(y,2)) + 2*z - pow(z,2) + 
       2*x*(-1 - pow(y,2) + z))*
     sqrt((-1 + pow(y,2) + pow(x,2)*(-1 + pow(y,2)) + 2*z - 
         pow(z,2) + 2*x*(1 - pow(y,2) + z))*
       (-1 + pow(y,2) + pow(x,2)*(-1 + pow(y,2)) + 
         (2 - 4*v2)*z - pow(z,2) + 2*x*(1 - pow(y,2) + z))))
      
    );
}

//########################################################################
//########################################################################

double JTrv4(double x, double y, double z, double v2)
{
    return (

(-192*z*pow(pow(x,2)*(1 + y) + v2*(1 + z) - 
       x*(1 + v2 + y + z),2))/
   (v2*pow(x,2)*pow(-4*v2*z + 
       x*pow(1 + y - x*(1 + y) + z,2),2)) + 
  (64*x*(1 + y + x*(-2 + x + (-2 + x)*y - z) + 3*z) - 
     16*v2*(5*pow(-1 + x,2) + 2*(5 - 3*x)*z + pow(z,2)))/
   (v2*pow(x,2)*(-4*v2*z + 
       x*pow(1 + y - x*(1 + y) + z,2))) + 
  (-16*(-1 + x)*y*(-1 + x - z) - 
     16*(pow(x,2) + pow(-1 + z,2) - 2*x*(1 + z)))/
   (pow(x,2)*(-4*v2*z + x*pow(1 + y - x*(1 + y) + z,2))) - 
  (32*(pow(x,4)*pow(1 + y,2) - v2*(-3 + z)*z - 
       pow(x,3)*(1 + y)*(3 + 3*y + 2*z) - 
       x*(pow(1 + y,2) + (1 + 3*v2 + y)*z) + 
       pow(x,2)*(3*pow(1 + y,2) + 3*(1 + y)*z + pow(z,2)))*
     log(-1 - 2/
        (-1 + sqrt(1 - (4*v2*z)/
             (x*pow(1 + y - x*(1 + y) + z,2))))))/
   (x*pow(x*(pow(x,3)*pow(1 + y,2) - 4*v2*z - 
         2*pow(x,2)*(1 + y)*(1 + y + z) + x*pow(1 + y + z,2)),1.5)) - 
  (32*sqrt(x*(-4*v2*z + x*pow(1 + y - x*(1 + y) + z,2)))*
     (pow(x,6)*pow(1 + y,3) - 
       pow(x,5)*pow(1 + y,2)*(5*(1 + y) + (4 + y)*z) - 
       v2*(-1 + z)*z*(1 + y + (-4 + 3*y)*z + 3*pow(z,2)) + 
       pow(x,4)*(1 + y)*(10*pow(1 + y,2) + 
          (9 + 14*y + 5*pow(y,2))*z + 3*(2 + y)*pow(z,2)) - 
       pow(x,3)*(10*pow(1 + y,3) + 
          (1 + y)*(3 + v2 + 12*y + 9*pow(y,2))*z + 
          (1 + 9*y + 8*pow(y,2))*pow(z,2) + (4 + 3*y)*pow(z,3)) + 
       pow(x,2)*(5*pow(1 + y,3) + 
          (1 + y)*(-5 + 3*v2 + 2*y + 7*pow(y,2))*z + 
          (-4 - v2 + (3 - 2*v2)*y + 7*pow(y,2))*
           pow(z,2) + (-5 + y)*pow(z,3) + pow(z,4)) + 
       x*(-pow(1 + y,3) - (1 + y)*
           (-3 + 3*v2 - y + 2*pow(y,2))*z - 
          (1 - 6*v2 + 3*y + 2*pow(y,2))*pow(z,2) + 
          (-3 + 5*v2 + (2 + 3*v2)*y)*pow(z,3) + 
          2*pow(z,4)))*log(-1 - 
       2/(-1 + sqrt(1 - (4*v2*z)/
             (x*pow(1 + y - x*(1 + y) + z,2))))))/
   (pow(x,2)*pow(pow(x,3)*pow(1 + y,2) - 4*v2*z - 
       2*pow(x,2)*(1 + y)*(1 + y + z) + x*pow(1 + y + z,2),3))

    );
}

//########################################################################
//########################################################################

double IJTrDivv0(double x, double y, double v2)
{
    return (

(-16*pow(-1 + x,2)*(1 + pow(y,2))*
    (log((1 - sqrt(1 - v2/x))/(1 + sqrt(1 - v2/x)))*
       (log(4) - log(v2/x) - 
         2*log((sqrt(1 - v2/x) + y)/sqrt(1 - v2/x)) + 
         2*log((-2*(1 + x - sqrt(4*x + 
                  (pow(1 - x,2)*pow(y,2))/(1 - v2/x))))/
            (-1 + x))) + dilog
       (((1 - sqrt(1 - v2/x))*(-sqrt(1 - v2/x) + y))/
        ((1 + sqrt(1 - v2/x))*(sqrt(1 - v2/x) + y))) - 
      dilog((-sqrt(1 - v2/x) + y)/
        (((1 - sqrt(1 - v2/x))*sqrt(1 - v2/x))/
           (1 + sqrt(1 - v2/x)) + 
          ((1 - sqrt(1 - v2/x))*y)/(1 + sqrt(1 - v2/x))))))/
  (sqrt(1 - v2/x)*x)
     
    );
}

//########################################################################
//########################################################################

double IJTrDivv2(double x, double y, double v2)
{
    return (

(8*pow(-1 + x,2)*(v2*(-1 + pow(y,2))*
       log((1 - sqrt(1 - v2/x))/(1 + sqrt(1 - v2/x)))*
       (-log(v2/x) - 2*
          log((sqrt(1 - v2/x) + y)/sqrt(1 - v2/x)) + 
         2*log((-4*(1 + x - sqrt(4*x + 
                  (pow(1 - x,2)*pow(y,2))/(1 - v2/x))))/
            (-1 + x))) - 2*sqrt(1 - v2/x)*x*(1 + pow(y,2))*
       log((2*(1 + x - sqrt(4*x + 
               (pow(1 - x,2)*pow(y,2))/(1 - v2/x))))/
         ((-1 + x)*(-1 + y))) - 
      2*sqrt(1 - v2/x)*x*(1 + pow(y,2))*
       log((-2*(1 + x - sqrt(4*x + 
               (pow(1 - x,2)*pow(y,2))/(1 - v2/x))))/
         ((-1 + x)*(1 + y))) + 
      v2*(-1 + pow(y,2))*
       (dilog(((1 - sqrt(1 - v2/x))*
             (-sqrt(1 - v2/x) + y))/
           ((1 + sqrt(1 - v2/x))*(sqrt(1 - v2/x) + y))) - 
         dilog((-sqrt(1 - v2/x) + y)/
           (((1 - sqrt(1 - v2/x))*sqrt(1 - v2/x))/
              (1 + sqrt(1 - v2/x)) + 
             ((1 - sqrt(1 - v2/x))*y)/(1 + sqrt(1 - v2/x)))))))
/(v2*sqrt(1 - v2/x)*pow(x,2))
     
    );
}

//########################################################################
//########################################################################

double IJTrDivv4(double x, double y, double v2)
{
    return (

(-8*pow(-1 + x,2)*(v2*
       log((1 - sqrt(1 - v2/x))/(1 + sqrt(1 - v2/x)))*
       (log(v2/x) + 2*
          log((sqrt(1 - v2/x) + y)/(2.*sqrt(1 - v2/x))) - 
         2*log((-2*(1 + x - sqrt(4*x + 
                  (pow(1 - x,2)*pow(y,2))/(1 - v2/x))))/
            (-1 + x))) + 2*sqrt(1 - v2/x)*x*
       (log((2*(1 + x - sqrt(4*x + 
                 (pow(1 - x,2)*pow(y,2))/(1 - v2/x))))/
           ((-1 + x)*(-1 + y))) + 
         log((-2*(1 + x - sqrt(4*x + 
                 (pow(1 - x,2)*pow(y,2))/(1 - v2/x))))/
           ((-1 + x)*(1 + y)))) + 
      v2*(-dilog(((1 - sqrt(1 - v2/x))*
              (-sqrt(1 - v2/x) + y))/
            ((1 + sqrt(1 - v2/x))*(sqrt(1 - v2/x) + y))) + 
         dilog((-sqrt(1 - v2/x) + y)/
           (((1 - sqrt(1 - v2/x))*sqrt(1 - v2/x))/
              (1 + sqrt(1 - v2/x)) + 
             ((1 - sqrt(1 - v2/x))*y)/(1 + sqrt(1 - v2/x)))))))
/(v2*sqrt(1 - v2/x)*pow(x,3))
      
    );
}

//########################################################################
//########################################################################

double dVirtl(double x, double v2)
{
    return (

-2*(8./9 + (-1 + v2/x)/3. - 
     2*sqrt(fabs(1 - v2/x))*(0.5 + (-1 + v2/x)/6.)*
      (max(0,sign(1 - v2/x))*atanh(min(0.999999999,sqrt(fabs(1 - v2/x)))) - 
        min(0,sign(1 - v2/x))*(atan(1./sqrt(fabs(1 - v2/x))))))
      
    );
}

//########################################################################
//########################################################################

double dVirtF1F2(double x, double y, double v2)
{
    return (

(v2*(1 - pow(y,2) - v2/x)*log((1 - sqrt(1 - v2/x))/(1 + sqrt(1 - v2/x))))/
    (2.*x*sqrt(1 - v2/x)*(1 + pow(y,2) + v2/x)) + 
   2*(-1 + (v2*log((1 - sqrt(1 - v2/x))/(1 + sqrt(1 - v2/x))))/(4.*x*sqrt(1 - v2/x)) - 
      ((1 + 2*(1 - v2/x))*log((1 - sqrt(1 - v2/x))/(1 + sqrt(1 - v2/x))))/
       (4.*sqrt(1 - v2/x)) - ((2 - v2/x)*
         (-pow(M_PI,2)/2. + pow(log((1 - sqrt(1 - v2/x))/(1 + sqrt(1 - v2/x))),2)/4. + 
           dilog(1 - (1 - sqrt(1 - v2/x))/(1 + sqrt(1 - v2/x)))))/(2.*sqrt(1 - v2/x)))

    );
}

//########################################################################
//########################################################################

double A(double x, double y, double v2, double M, double chi)
{
    return (

((-4*(-1 + x + y - x*y + v2))/(pow(M,2)*pow(-1 + x,2)*pow(-1 + y,2)) - 
     (4*v2*(3*(-1 + x)*(-1 + y) + v2)*(1 - (2*chi)/3.))/
      (pow(M,2)*pow(-1 + x,2)*pow(-1 + y,2)*(2*(-1 + x)*(-1 + y) + v2)) - 
     ((-12*(-1 + x)*(-1 + y)*v2 - 4*pow(v2,2))*
        (2 - (2*chi)/3. + (-1 + v2/(2 + 2*x*(-1 + y) - 2*y + v2))*
           log(fabs(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2))))/
      (pow(M,2)*pow(-1 + x,2)*pow(-1 + y,2)*(2*(-1 + x)*(-1 + y) + v2)) + 
     ((4*pow(-1 + x,2)*pow(-1 + y,3)*(1 + y) - 8*(-1 + y)*(-1 + 2*x + y)*v2 - 8*pow(v2,2))*
        (pow(M_PI,2)/6. - pow(log((2 + 2*x*(-1 + y) - 2*y + v2)/v2),2)/2. - 
          dilog(v2/(2 + 2*x*(-1 + y) - 2*y + v2))))/
      (pow(M,2)*(-1 + x)*(-1 + y)*v2*(x*(-1 + pow(y,2)) + v2)*(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2))
       - (4*(1 + y)*((-1 + x)*(-1 + pow(y,2)) + 2*v2)*
        (pow(M_PI,2)/6. - pow(log((2 + 2*y - 2*x*(1 + y) + v2)/v2),2)/2. - 
          dilog(v2/(2 + 2*y - 2*x*(1 + y) + v2))))/
      (pow(M,2)*v2*(x*(-1 + pow(y,2)) + v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)) - 
     ((-4*(1 + y) + 4*(1 + y)*pow(x + y - x*y,2) - 16*y*v2)*
        (-2*log(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
           log((-1 + 4/v2 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 - 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))/
             (-1 + 4/v2 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))) - 
          log(-1 + (2*(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2))/
              (1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
                sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2))))*
           (2*log(4/v2) - 2*log(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2) + 
             log(-1 + (2*(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2))/
                (1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
                  sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2))))) - 
          2*dilog((2*sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))/
             (-1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))) + 
          4*dilog((2*sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))/
             (-1 + 4/v2 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))) - 
          2*dilog((4*(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))/
             ((-1 - 4/v2 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
                 sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))*
               (-1 + 4/v2 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
                 sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))))))/
      (2.*pow(M,2)*(-1 + x)*v2*(x*(-1 + pow(y,2)) + v2)*
        sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2))) - 
     ((-4*(-1 + x)*(1 + x + (-1 + x)*y)*(-1 + pow(y,2)) + 16*y*v2)*
        (-2*log(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)*
           log((-1 + 4/v2 + (2 + 2*y - 2*x*(1 + y) + v2)/v2 - 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))/
             (-1 + 4/v2 + (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))) - 
          log(-1 + (2*(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2))/
              (1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
                sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2))))*
           (2*log(4/v2) - 2*log(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2) + 
             log(-1 + (2*(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2))/
                (1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
                  sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2))))) - 
          2*dilog((2*sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))/
             (-1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))) + 
          4*dilog((2*sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))/
             (-1 + 4/v2 + (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))) - 
          2*dilog((4*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)*
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))/
             ((-1 - 4/v2 + (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
                 sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))*
               (-1 + 4/v2 + (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
                 sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))))))/
      (2.*pow(M,2)*(-1 + x)*v2*(x*(-1 + pow(y,2)) + v2)*
        sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2))) - 
     (16*(-1 + pow(y,2))*(pow(-1 + x,2)*(-1 + pow(y,2)) - 4*v2)*
        (log((v2*(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2))/
             4.)*log((v2*(8/v2 + (-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
                  (-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2) + 
                 sqrt((-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)*
                   (16/v2 + (-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
                      (-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)))))/8.) + 
          dilog((v2*(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
                (2 + 2*y - 2*x*(1 + y) + v2)/v2 - 
                ((2 + 2*x*(-1 + y) - 2*y + v2)*(2 + 2*y - 2*x*(1 + y) + v2))/pow(v2,2) - 
                sqrt((-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)*
                  (16/v2 + (-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
                     (-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)))))/8.) - 
          dilog((v2*(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
                (2 + 2*y - 2*x*(1 + y) + v2)/v2 - 
                ((2 + 2*x*(-1 + y) - 2*y + v2)*(2 + 2*y - 2*x*(1 + y) + v2))/pow(v2,2) + 
                sqrt((-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)*
                  (16/v2 + (-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
                     (-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)))))/8.)))/
      (pow(M,2)*pow(v2,2)*(x*(-1 + pow(y,2)) + v2)*
        sqrt((-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)*
          (16/v2 + (-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2))
          )))/16.
      
    );
}

double T(double x, double y, double v2, double M, double chi, double mu)
{
    return (

((-2*sqrt(v2)*(6/((-1 + x)*(-1 + pow(y,2))) + 1/(2*(-1 + x)*(1 + y) - v2) - 1/(2*(-1 + x)*(-1 + y) + v2))*(1 - (2*chi)/3.))/M - 
     (4*sqrt(v2)*(2 - 3*log((pow(M,2)*v2)/(4.*pow(mu,2)))))/(M*(-1 + x)*(-1 + pow(y,2))) - 
     (2*sqrt(v2)*(2 - (2*chi)/3. + (-1 + v2/(2 + 2*x*(-1 + y) - 2*y + v2))*
           log(fabs(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2))))/(M*(2*(-1 + x)*(-1 + y) + v2)) - 
     (2*sqrt(v2)*(2 - (2*chi)/3. + (-1 + v2/(2 + 2*y - 2*x*(1 + y) + v2))*
           log(fabs(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2))))/(M*(-2*(-1 + x)*(1 + y) + v2)) + 
     (4*(-1 + y)*(-pow(y,2) + x*(-2 + pow(y,2)) + 2*v2)*
        (pow(M_PI,2)/6. - pow(log((2 + 2*x*(-1 + y) - 2*y + v2)/v2),2)/2. - 
          dilog(v2/(2 + 2*x*(-1 + y) - 2*y + v2))))/
      (M*sqrt(v2)*(x*(-1 + pow(y,2)) + v2)*(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)) - 
     (4*(1 + y)*(-pow(y,2) + x*(-2 + pow(y,2)) + 2*v2)*
        (pow(M_PI,2)/6. - pow(log((2 + 2*y - 2*x*(1 + y) + v2)/v2),2)/2. - 
          dilog(v2/(2 + 2*y - 2*x*(1 + y) + v2))))/
      (M*sqrt(v2)*(x*(-1 + pow(y,2)) + v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)) - 
     ((-8*v2 + 4*(-1 + y)*(pow(x,2)*(-1 + y)*pow(y,2) - 2*x*(1 - y + pow(y,3)) + y*(y + pow(y,2) - 4*v2)))*
        (-2*log(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
           log((-1 + 4/v2 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 - 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))/
             (-1 + 4/v2 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))) - 
          log(-1 + (2*(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2))/
              (1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
                sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2))))*
           (2*log(4/v2) - 2*log(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2) + 
             log(-1 + (2*(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2))/
                (1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
                  sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2))))) - 
          2*dilog((2*sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))/
             (-1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))) + 
          4*dilog((2*sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))/
             (-1 + 4/v2 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))) - 
          2*dilog((4*(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))/
             ((-1 - 4/v2 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
                 sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))*
               (-1 + 4/v2 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
                 sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2)))))))/
      (2.*M*(-1 + x)*(-1 + y)*sqrt(v2)*(x*(-1 + pow(y,2)) + v2)*
        sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*x*(-1 + y) - 2*y + v2)/v2,2))) - 
     ((-4*(1 + y)*(2*x + 2*x*y + (-1 + pow(x,2))*pow(y,2) + pow(-1 + x,2)*pow(y,3)) + 8*(1 + 2*y*(1 + y))*v2)*
        (-2*log(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)*
           log((-1 + 4/v2 + (2 + 2*y - 2*x*(1 + y) + v2)/v2 - 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))/
             (-1 + 4/v2 + (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))) - 
          log(-1 + (2*(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2))/
              (1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
                sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2))))*
           (2*log(4/v2) - 2*log(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2) + 
             log(-1 + (2*(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2))/
                (1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
                  sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2))))) - 
          2*dilog((2*sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))/
             (-1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))) + 
          4*dilog((2*sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))/
             (-1 + 4/v2 + (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))) - 
          2*dilog((4*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)*
               sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))/
             ((-1 - 4/v2 + (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
                 sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))*
               (-1 + 4/v2 + (2 + 2*y - 2*x*(1 + y) + v2)/v2 + 
                 sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2)))))))/
      (2.*M*(-1 + x)*(1 + y)*sqrt(v2)*(x*(-1 + pow(y,2)) + v2)*
        sqrt(-16/v2 + pow(1 + 4/v2 - (2 + 2*y - 2*x*(1 + y) + v2)/v2,2))) - 
     (2*(8*(-1 + pow(y,2))*(2*x + pow(-1 + x,2)*pow(y,2)) + 16*(1 - 2*pow(y,2))*v2)*
        (log((v2*(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2))/
             4.)*log((v2*(8/v2 + (-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
                  (-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2) + 
                 sqrt((-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)*
                   (16/v2 + (-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
                      (-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)))))/8.) + 
          dilog((v2*(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
                (2 + 2*y - 2*x*(1 + y) + v2)/v2 - 
                ((2 + 2*x*(-1 + y) - 2*y + v2)*(2 + 2*y - 2*x*(1 + y) + v2))/pow(v2,2) - 
                sqrt((-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)*
                  (16/v2 + (-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
                     (-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)))))/8.) - 
          dilog((v2*(-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2 + 
                (2 + 2*y - 2*x*(1 + y) + v2)/v2 - 
                ((2 + 2*x*(-1 + y) - 2*y + v2)*(2 + 2*y - 2*x*(1 + y) + v2))/pow(v2,2) + 
                sqrt((-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)*
                  (16/v2 + (-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
                     (-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)))))/8.)))/
      (M*pow(sqrt(v2),3)*(x*(-1 + pow(y,2)) + v2)*sqrt((-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*
          (-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2)*
          (16/v2 + (-1 + (2 + 2*x*(-1 + y) - 2*y + v2)/v2)*(-1 + (2 + 2*y - 2*x*(1 + y) + v2)/v2))
          )))/16.
      
    );
}

==> anc/gauss_legendre.cpp <==
/*
	Copyright (c)2007-2010, 2015 Pavel Holoborodko, Tomas Husek
	This is a modification of Gauss-Legendre Quadrature package
	by Holoborodko. Original copyright/license copied below.
	Modification by Husek is covered by the same license. 
*/    
    
/*
	Numerical Integration by Gauss-Legendre Quadrature Formulas of high orders.
	High-precision abscissas and weights are used.

	Project homepage: http://www.holoborodko.com/pavel/?page_id=679
	Contact e-mail:   pavel@holoborodko.com

	Copyright (c)2007-2010 Pavel Holoborodko
	All rights reserved.

	Redistribution and use in source and binary forms, with or without
	modification, are permitted provided that the following conditions
	are met:
	
	1. Redistributions of source code must retain the above copyright
	notice, this list of conditions and the following disclaimer.
	
	2. Redistributions in binary form must reproduce the above copyright
	notice, this list of conditions and the following disclaimer in the
	documentation and/or other materials provided with the distribution.
	
	3. Redistributions of any form whatsoever must retain the following
	acknowledgment:
	"
         This product includes software developed by Pavel Holoborodko
         Web: http://www.holoborodko.com/pavel/
         e-mail: pavel@holoborodko.com

	"

	4. This software cannot be, by any means, used for any commercial 
	purpose without the prior permission of the copyright holder.
	
	Any of the above conditions can be waived if you get permission from 
	the copyright holder. 

	THIS SOFTWARE IS PROVIDED BY THE AUTHOR AND CONTRIBUTORS ``AS IS'' AND
	ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
	IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
	ARE DISCLAIMED.  IN NO EVENT SHALL THE AUTHOR OR CONTRIBUTORS BE LIABLE
	FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
	DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS
	OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION)
	HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT
	LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY
	OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF
	SUCH DAMAGE.

	Contributors
	Konstantin Holoborodko - Optimization of Legendre polynomial computing.
*/

/* n = 2 */
static double x2[1] = {0.5773502691896257645091488};
static double w2[1] = {1.0000000000000000000000000};

/* n = 4 */
static double x4[2] = {0.3399810435848562648026658,0.8611363115940525752239465};
static double w4[2] = {0.6521451548625461426269361,0.3478548451374538573730639};

/* n = 8 */
static double x8[4] = {0.1834346424956498049394761,0.5255324099163289858177390,0.7966664774136267395915539,0.9602898564975362316835609};
static double w8[4] = {0.3626837833783619829651504,0.3137066458778872873379622,0.2223810344533744705443560,0.1012285362903762591525314};

/* n = 16 */
static double x16[8] = {0.0950125098376374401853193,0.2816035507792589132304605,0.4580167776572273863424194,0.6178762444026437484466718,0.7554044083550030338951012,0.8656312023878317438804679,0.9445750230732325760779884,0.9894009349916499325961542};
static double w16[8] = {0.1894506104550684962853967,0.1826034150449235888667637,0.1691565193950025381893121,0.1495959888165767320815017,0.1246289712555338720524763,0.0951585116824927848099251,0.0622535239386478928628438,0.0271524594117540948517806};

/* n = 32 */
static double x32[16] = {0.0483076656877383162348126,0.1444719615827964934851864,0.2392873622521370745446032,0.3318686022821276497799168,0.4213512761306353453641194,0.5068999089322293900237475,0.5877157572407623290407455,0.6630442669302152009751152,0.7321821187402896803874267,0.7944837959679424069630973,0.8493676137325699701336930,0.8963211557660521239653072,0.9349060759377396891709191,0.9647622555875064307738119,0.9856115115452683354001750,0.9972638618494815635449811};
static double w32[16] = {0.0965400885147278005667648,0.0956387200792748594190820,0.0938443990808045656391802,0.0911738786957638847128686,0.0876520930044038111427715,0.0833119242269467552221991,0.0781938957870703064717409,0.0723457941088485062253994,0.0658222227763618468376501,0.0586840934785355471452836,0.0509980592623761761961632,0.0428358980222266806568786,0.0342738629130214331026877,0.0253920653092620594557526,0.0162743947309056706051706,0.0070186100094700966004071};

/* n = 64 */
static double x64[32] = {0.0243502926634244325089558,0.0729931217877990394495429,0.1214628192961205544703765,0.1696444204239928180373136,0.2174236437400070841496487,0.2646871622087674163739642,0.3113228719902109561575127,0.3572201583376681159504426,0.4022701579639916036957668,0.4463660172534640879849477,0.4894031457070529574785263,0.5312794640198945456580139,0.5718956462026340342838781,0.6111553551723932502488530,0.6489654712546573398577612,0.6852363130542332425635584,0.7198818501716108268489402,0.7528199072605318966118638,0.7839723589433414076102205,0.8132653151227975597419233,0.8406292962525803627516915,0.8659993981540928197607834,0.8893154459951141058534040,0.9105221370785028057563807,0.9295691721319395758214902,0.9464113748584028160624815,0.9610087996520537189186141,0.9733268277899109637418535,0.9833362538846259569312993,0.9910133714767443207393824,0.9963401167719552793469245,0.9993050417357721394569056};
static double w64[32] = {0.0486909570091397203833654,0.0485754674415034269347991,0.0483447622348029571697695,0.0479993885964583077281262,0.0475401657148303086622822,0.0469681828162100173253263,0.0462847965813144172959532,0.0454916279274181444797710,0.0445905581637565630601347,0.0435837245293234533768279,0.0424735151236535890073398,0.0412625632426235286101563,0.0399537411327203413866569,0.0385501531786156291289625,0.0370551285402400460404151,0.0354722132568823838106931,0.0338051618371416093915655,0.0320579283548515535854675,0.0302346570724024788679741,0.0283396726142594832275113,0.0263774697150546586716918,0.0243527025687108733381776,0.0222701738083832541592983,0.0201348231535302093723403,0.0179517157756973430850453,0.0157260304760247193219660,0.0134630478967186425980608,0.0111681394601311288185905,0.0088467598263639477230309,0.0065044579689783628561174,0.0041470332605624676352875,0.0017832807216964329472961};

/* n = 128 */
static double x128[64] = {0.0122236989606157641980521,0.0366637909687334933302153,0.0610819696041395681037870,0.0854636405045154986364980,0.1097942311276437466729747,0.1340591994611877851175753,0.1582440427142249339974755,0.1823343059853371824103826,0.2063155909020792171540580,0.2301735642266599864109866,0.2538939664226943208556180,0.2774626201779044028062316,0.3008654388776772026671541,0.3240884350244133751832523,0.3471177285976355084261628,0.3699395553498590266165917,0.3925402750332674427356482,0.4149063795522750154922739,0.4370245010371041629370429,0.4588814198335521954490891,0.4804640724041720258582757,0.5017595591361444642896063,0.5227551520511754784539479,0.5434383024128103634441936,0.5637966482266180839144308,0.5838180216287630895500389,0.6034904561585486242035732,0.6228021939105849107615396,0.6417416925623075571535249,0.6602976322726460521059468,0.6784589224477192593677557,0.6962147083695143323850866,0.7135543776835874133438599,0.7304675667419088064717369,0.7469441667970619811698824,0.7629743300440947227797691,0.7785484755064119668504941,0.7936572947621932902433329,0.8082917575079136601196422,0.8224431169556438424645942,0.8361029150609068471168753,0.8492629875779689691636001,0.8619154689395484605906323,0.8740527969580317986954180,0.8856677173453972174082924,0.8967532880491581843864474,0.9073028834017568139214859,0.9173101980809605370364836,0.9267692508789478433346245,0.9356743882779163757831268,0.9440202878302201821211114,0.9518019613412643862177963,0.9590147578536999280989185,0.9656543664319652686458290,0.9717168187471365809043384,0.9771984914639073871653744,0.9820961084357185360247656,0.9864067427245862088712355,0.9901278184917343833379303,0.9932571129002129353034372,0.9957927585349811868641612,0.9977332486255140198821574,0.9990774599773758950119878,0.9998248879471319144736081};
static double w128[64] = {0.0244461801962625182113259,0.0244315690978500450548486,0.0244023556338495820932980,0.0243585572646906258532685,0.0243002001679718653234426,0.0242273192228152481200933,0.0241399579890192849977167,0.0240381686810240526375873,0.0239220121367034556724504,0.0237915577810034006387807,0.0236468835844476151436514,0.0234880760165359131530253,0.0233152299940627601224157,0.0231284488243870278792979,0.0229278441436868469204110,0.0227135358502364613097126,0.0224856520327449668718246,0.0222443288937997651046291,0.0219897106684604914341221,0.0217219495380520753752610,0.0214412055392084601371119,0.0211476464682213485370195,0.0208414477807511491135839,0.0205227924869600694322850,0.0201918710421300411806732,0.0198488812328308622199444,0.0194940280587066028230219,0.0191275236099509454865185,0.0187495869405447086509195,0.0183604439373313432212893,0.0179603271850086859401969,0.0175494758271177046487069,0.0171281354231113768306810,0.0166965578015892045890915,0.0162550009097851870516575,0.0158037286593993468589656,0.0153430107688651440859909,0.0148731226021473142523855,0.0143943450041668461768239,0.0139069641329519852442880,0.0134112712886163323144890,0.0129075627392673472204428,0.0123961395439509229688217,0.0118773073727402795758911,0.0113513763240804166932817,0.0108186607395030762476596,0.0102794790158321571332153,0.0097341534150068058635483,0.0091830098716608743344787,0.0086263777986167497049788,0.0080645898904860579729286,0.0074979819256347286876720,0.0069268925668988135634267,0.0063516631617071887872143,0.0057726375428656985893346,0.0051901618326763302050708,0.0046045842567029551182905,0.0040162549837386423131943,0.0034255260409102157743378,0.0028327514714579910952857,0.0022382884309626187436221,0.0016425030186690295387909,0.0010458126793403487793129,0.0004493809602920903763943};

/* n = 256 */
static double x256[128] = {0.0061239123751895295011702,0.0183708184788136651179263,0.0306149687799790293662786,0.0428545265363790983812423,0.0550876556946339841045614,0.0673125211657164002422903,0.0795272891002329659032271,0.0917301271635195520311456,0.1039192048105094036391969,0.1160926935603328049407349,0.1282487672706070947420496,0.1403856024113758859130249,0.1525013783386563953746068,0.1645942775675538498292845,0.1766624860449019974037218,0.1887041934213888264615036,0.2007175933231266700680007,0.2127008836226259579370402,0.2246522667091319671478783,0.2365699497582840184775084,0.2484521450010566668332427,0.2602970699919425419785609,0.2721029478763366095052447,0.2838680076570817417997658,0.2955904844601356145637868,0.3072686197993190762586103,0.3189006618401062756316834,0.3304848656624169762291870,0.3420194935223716364807297,0.3535028151129699895377902,0.3649331078236540185334649,0.3763086569987163902830557,0.3876277561945155836379846,0.3988887074354591277134632,0.4100898214687165500064336,0.4212294180176238249768124,0.4323058260337413099534411,0.4433173839475273572169258,0.4542624399175899987744552,0.4651393520784793136455705,0.4759464887869833063907375,0.4866822288668903501036214,0.4973449618521814771195124,0.5079330882286160362319249,0.5184450196736744762216617,0.5288791792948222619514764,0.5392340018660591811279362,0.5495079340627185570424269,0.5596994346944811451369074,0.5698069749365687590576675,0.5798290385590829449218317,0.5897641221544543007857861,0.5996107353629683217303882,0.6093674010963339395223108,0.6190326557592612194309676,0.6286050494690149754322099,0.6380831462729113686686886,0.6474655243637248626170162,0.6567507762929732218875002,0.6659375091820485599064084,0.6750243449311627638559187,0.6840099204260759531248771,0.6928928877425769601053416,0.7016719143486851594060835,0.7103456833045433133945663,0.7189128934599714483726399,0.7273722596496521265868944,0.7357225128859178346203729,0.7439624005491115684556831,0.7520906865754920595875297,0.7601061516426554549419068,0.7680075933524456359758906,0.7757938264113257391320526,0.7834636828081838207506702,0.7910160119895459945467075,0.7984496810321707587825429,0.8057635748129986232573891,0.8129565961764315431364104,0.8200276660989170674034781,0.8269757238508125142890929,0.8337997271555048943484439,0.8404986523457627138950680,0.8470714945172962071870724,0.8535172676795029650730355,0.8598350049033763506961731,0.8660237584665545192975154,0.8720825999954882891300459,0.8780106206047065439864349,0.8838069310331582848598262,0.8894706617776108888286766,0.8950009632230845774412228,0.9003970057703035447716200,0.9056579799601446470826819,0.9107830965950650118909072,0.9157715868574903845266696,0.9206227024251464955050471,0.9253357155833162028727303,0.9299099193340056411802456,0.9343446275020030942924765,0.9386391748378148049819261,0.9427929171174624431830761,0.9468052312391274813720517,0.9506755153166282763638521,0.9544031887697162417644479,0.9579876924111781293657904,0.9614284885307321440064075,0.9647250609757064309326123,0.9678769152284894549090038,0.9708835784807430293209233,0.9737445997043704052660786,0.9764595497192341556210107,0.9790280212576220388242380,0.9814496290254644057693031,0.9837240097603154961666861,0.9858508222861259564792451,0.9878297475648606089164877,0.9896604887450652183192437,0.9913427712075830869221885,0.9928763426088221171435338,0.9942609729224096649628775,0.9954964544810963565926471,0.9965826020233815404305044,0.9975192527567208275634088,0.9983062664730064440555005,0.9989435258434088565550263,0.9994309374662614082408542,0.9997684374092631861048786,0.9999560500189922307348012};
static double w256[128] = {0.0122476716402897559040703,0.0122458343697479201424639,0.0122421601042728007697281,0.0122366493950401581092426,0.0122293030687102789041463,0.0122201222273039691917087,0.0122091082480372404075141,0.0121962627831147135181810,0.0121815877594817721740476,0.0121650853785355020613073,0.0121467581157944598155598,0.0121266087205273210347185,0.0121046402153404630977578,0.0120808558957245446559752,0.0120552593295601498143471,0.0120278543565825711612675,0.0119986450878058119345367,0.0119676359049058937290073,0.0119348314595635622558732,0.0119002366727664897542872,0.0118638567340710787319046,0.0118256971008239777711607,0.0117857634973434261816901,0.0117440619140605503053767,0.0117005986066207402881898,0.0116553800949452421212989,0.0116084131622531057220847,0.0115597048540436357726687,0.0115092624770394979585864,0.0114570935980906391523344,0.0114032060430391859648471,0.0113476078955454919416257,0.0112903074958755095083676,0.0112313134396496685726568,0.0111706345765534494627109,0.0111082800090098436304608,0.0110442590908139012635176,0.0109785814257295706379882,0.0109112568660490397007968,0.0108422955111147959952935,0.0107717077058046266366536,0.0106995040389797856030482,0.0106256953418965611339617,0.0105502926865814815175336,0.0104733073841704030035696,0.0103947509832117289971017,0.0103146352679340150682607,0.0102329722564782196569549,0.0101497741990948656546341,0.0100650535763063833094610,0.0099788230970349101247339,0.0098910956966958286026307,0.0098018845352573278254988,0.0097112029952662799642497,0.0096190646798407278571622,0.0095254834106292848118297,0.0094304732257377527473528,0.0093340483776232697124660,0.0092362233309563026873787,0.0091370127604508064020005,0.0090364315486628736802278,0.0089344947837582075484084,0.0088312177572487500253183,0.0087266159616988071403366,0.0086207050884010143053688,0.0085135010250224906938384,0.0084050198532215357561803,0.0082952778462352254251714,0.0081842914664382699356198,0.0080720773628734995009470,0.0079586523687543483536132,0.0078440334989397118668103,0.0077282379473815556311102,0.0076112830845456594616187,0.0074931864548058833585998,0.0073739657738123464375724,0.0072536389258339137838291,0.0071322239610753900716724,0.0070097390929698226212344,0.0068862026954463203467133,0.0067616333001737987809279,0.0066360495937810650445900,0.0065094704150536602678099,0.0063819147521078805703752,0.0062534017395424012720636,0.0061239506555679325423891,0.0059935809191153382211277,0.0058623120869226530606616,0.0057301638506014371773844,0.0055971560336829100775514,0.0054633085886443102775705,0.0053286415939159303170811,0.0051931752508692809303288,0.0050569298807868423875578,0.0049199259218138656695588,0.0047821839258926913729317,0.0046437245556800603139791,0.0045045685814478970686418,0.0043647368779680566815684,0.0042242504213815362723565,0.0040831302860526684085998,0.0039413976414088336277290,0.0037990737487662579981170,0.0036561799581425021693892,0.0035127377050563073309711,0.0033687685073155510120191,0.0032242939617941981570107,0.0030793357411993375832054,0.0029339155908297166460123,0.0027880553253277068805748,0.0026417768254274905641208,0.0024951020347037068508395,0.0023480529563273120170065,0.0022006516498399104996849,0.0020529202279661431745488,0.0019048808534997184044191,0.0017565557363307299936069,0.0016079671307493272424499,0.0014591373333107332010884,0.0013100886819025044578317,0.0011608435575677247239706,0.0010114243932084404526058,0.0008618537014200890378141,0.0007121541634733206669090,0.0005623489540314098028152,0.0004124632544261763284322,0.0002625349442964459062875,0.0001127890178222721755125};

/* n = 512 */
static double x512[256] = {0.0030649621851593961529232,0.0091947713864329108047442,0.0153242350848981855249677,0.0214531229597748745137841,0.0275812047119197840615246,0.0337082500724805951232271,0.0398340288115484476830396,0.0459583107468090617788760,0.0520808657521920701127271,0.0582014637665182372392330,0.0643198748021442404045319,0.0704358689536046871990309,0.0765492164062510452915674,0.0826596874448871596284651,0.0887670524624010326092165,0.0948710819683925428909483,0.1009715465977967786264323,0.1070682171195026611052004,0.1131608644449665349442888,0.1192492596368204011642726,0.1253331739174744696875513,0.1314123786777137080093018,0.1374866454852880630171099,0.1435557460934960331730353,0.1496194524497612685217272,0.1556775367042018762501969,0.1617297712181921097989489,0.1677759285729161198103670,0.1738157815779134454985394,0.1798491032796159253350647,0.1858756669698757062678115,0.1918952461944840310240859,0.1979076147616804833961808,0.2039125467506523717658375,0.2099098165200239314947094,0.2158991987163350271904893,0.2218804682825090362529109,0.2278534004663095955103621,0.2338177708287858931763260,0.2397733552527061887852891,0.2457199299509792442100997,0.2516572714750633493170137,0.2575851567233626262808095,0.2635033629496102970603704,0.2694116677712385990250046,0.2753098491777350342234845,0.2811976855389846383013106,0.2870749556135979555970354,0.2929414385572244074855835,0.2987969139308507415853707,0.3046411617090842500066247,0.3104739622884204453906292,0.3162950964954948840736281,0.3221043455953188263048133,0.3279014912994984240551598,0.3336863157744371275728377,0.3394586016495210024715049,0.3452181320252866497799379,0.3509646904815714220351686,0.3566980610856456291665404,0.3624180284003264285948478,0.3681243774920730946589582,0.3738168939390633631820054,0.3794953638392505477003659,0.3851595738184011246011504,0.3908093110381124851478484,0.3964443632038105531190080,0.4020645185727269675414064,0.4076695659618555307670286,0.4132592947558876229222955,0.4188334949151262845483445,0.4243919569833786700527309,0.4299344720958265754056529,0.4354608319868747443376920,0.4409708289979766581310498,0.4464642560854375149423431,0.4519409068281941054521446,0.4574005754355712925046003,0.4628430567550148032795831,0.4682681462798000434299255,0.4736756401567166435172692,0.4790653351937284489919577,0.4844370288676086658851277,0.4897905193315498753147078,0.4951256054227486308513615,0.5004420866699643537454866,0.5057397633010522419821678,0.5110184362504699101074361,0.5162779071667574777562819,0.5215179784199908258105606,0.5267384531092077401231844,0.5319391350698066637637706,0.5371198288809177797701793,0.5422803398727461474300859,0.5474204741338866161668468,0.5525400385186102421644070,0.5576388406541219339368088,0.5627166889477890541289656,0.5677733925943407059267120,0.5728087615830374335557009,0.5778226067048110674604360,0.5828147395593744458765762,0.5877849725623007456415722,0.5927331189520721562306608,0.5976589927970976321572046,0.6025624090026994600382737,0.6074431833180683777981926,0.6123011323431869846644595,0.6171360735357211818019505,0.6219478252178793846326095,0.6267362065832392490988318,0.6315010377035416553494506,0.6362421395354516935575740,0.6409593339272863978194482,0.6456524436257089753330001,0.6503212922823892793136899,0.6549657044606302753737317,0.6595855056419602523685720,0.6641805222326905300017078,0.6687505815704384167754210,0.6732955119306151731807642,0.6778151425328787363350998,0.6823093035475509635996236,0.6867778261019991540425409,0.6912205422869816079558685,0.6956372851629569859851427,0.7000278887663572307915895,0.7043921881158238155354902,0.7087300192184070848475163,0.7130412190757284553416507,0.7173256256901052441189100,0.7215830780706378951153816,0.7258134162392593745610389,0.7300164812367465082373380,0.7341921151286930346516885,0.7383401610114441496854630,0.7424604630179923197192207,0.7465528663238341416942072,0.7506172171527880300329109,0.7546533627827725118134392,0.7586611515515449130726824,0.7626404328624002206015913,0.7665910571898299050923647,0.7705128760851404930018538,0.7744057421820316760079998,0.7782695092021337484565606,0.7821040319605041647237048,0.7859091663710830099561901,0.7896847694521071791947507,0.7934306993314830614379285,0.7971468152521175267628422,0.8008329775772070161862372,0.8044890477954845355235412,0.8081148885264243560855026,0.8117103635254042266412553,0.8152753376888249026732770,0.8188096770591868005536242,0.8223132488301235858819787,0.8257859213513925068443721,0.8292275641338212850768968,0.8326380478542113781512150,0.8360172443601974294381733,0.8393650266750627227522641,0.8426812690025104608329811,0.8459658467313906883792422,0.8492186364403826820199251,0.8524395159026326312771384,0.8556283640903464362590494,0.8587850611793374495058711,0.8619094885535289911058997,0.8650015288094114678982387,0.8680610657604539292849800,0.8710879844414698938880857,0.8740821711129372830049576,0.8770435132652722985416439,0.8799718996230570848337538,0.8828672201492210155023745,0.8857293660491754482355527,0.8885582297749017921351663,0.8913537050289927340242104,0.8941156867686464718706125,0.8968440712096138052506156,0.8995387558300979345474886,0.9021996393746068223597927,0.9048266218577579723776075,0.9074196045680354827749729,0.9099784900714992329623006,0.9125031822154460643436214,0.9149935861320228175302595,0.9174496082417910902748409,0.9198711562572435822074657,0.9222581391862718942794141,0.9246104673355856526489486,0.9269280523140828285786768,0.9292108070361711277546193,0.9314586457250403242837002,0.9336714839158854164789745,0.9358492384590804834007204,0.9379918275233031229867813,0.9400991705986093544775539,0.9421711884994588697201555,0.9442078033676905198230562,0.9462089386754479255274304,0.9481745192280551015654245,0.9501044711668419871894147,0.9519987219719197769813274,0.9538572004649059479887372,0.9556798368115988811866200,0.9574665625246019772327448,0.9592173104658971684737507,0.9609320148493677311718534,0.9626106112432703039637754,0.9642530365726560206402068,0.9658592291217406674540047,0.9674291285362237773389233,0.9689626758255565756615864,0.9704598133651586944555050,0.9719204848985835745206522,0.9733446355396324773464471,0.9747322117744170315712560,0.9760831614633702416830300,0.9773974338432058899681861,0.9786749795288262664309572,0.9799157505151781656726285,0.9811197001790570947322311,0.9822867832808596419166429,0.9834169559662839640681455,0.9845101757679783590716126,0.9855664016071379024692622,0.9865855937950491429603684,0.9875677140345828729848910,0.9885127254216350200148487,0.9894205924465157453777048,0.9902912809952868962106899,0.9911247583510480415528399,0.9919209931951714500244370,0.9926799556084865573546763,0.9934016170724147657859271,0.9940859504700558793702825,0.9947329300872282225027936,0.9953425316134657151476031,0.9959147321429772566997088,0.9964495101755774022837600,0.9969468456176038804367370,0.9974067197828498321611183,0.9978291153935628466036470,0.9982140165816127953876923,0.9985614088900397275573677,0.9988712792754494246541769,0.9991436161123782382453400,0.9993784092025992514480161,0.9995756497983108555936109,0.9997353306710426625827368,0.9998574463699794385446275,0.9999419946068456536361287,0.9999889909843818679872841};
static double w512[256] = {0.0061299051754057857591564,0.0061296748380364986664278,0.0061292141719530834395471,0.0061285231944655327693402,0.0061276019315380226384508,0.0061264504177879366912426,0.0061250686964845654506976,0.0061234568195474804311878,0.0061216148475445832082156,0.0061195428496898295184288,0.0061172409038406284754329,0.0061147090964949169991245,0.0061119475227879095684795,0.0061089562864885234199252,0.0061057354999954793256260,0.0061022852843330780981965,0.0060986057691466529805468,0.0060946970926976980917399,0.0060905594018586731119147,0.0060861928521074844014940,0.0060815976075216427620556,0.0060767738407720980583934,0.0060717217331167509334394,0.0060664414743936418598512,0.0060609332630138177841916,0.0060551973059538766317450,0.0060492338187481899521175,0.0060430430254808039978627,0.0060366251587770195404584,0.0060299804597946507400317,0.0060231091782149633972884,0.0060160115722332929281516,0.0060086879085493424136484,0.0060011384623571610896056,0.0059933635173348036527221,0.0059853633656336707715812,0.0059771383078675312031423,0.0059686886531012259272183,0.0059600147188390547233923,0.0059511168310128456267588,0.0059419953239697077107922,0.0059326505404594676575446,0.0059230828316217905872556,0.0059132925569729856313229,0.0059032800843924967444267,0.0058930457901090792634301,0.0058825900586866627324847,0.0058719132830099005255609,0.0058610158642694068093892,0.0058498982119466814015496,0.0058385607437987230901727,0.0058270038858423319934219,0.0058152280723381015486124,0.0058032337457741007324836,0.0057910213568492471257818,0.0057785913644563714469284,0.0057659442356649741911390,0.0057530804457036750229319,0.0057400004779423555815070,0.0057267048238739963699973,0.0057131939830962084110906,0.0056994684632924603629882,0.0056855287802130018011102,0.0056713754576554833823756,0.0056570090274452746202723,0.0056424300294154800102991,0.0056276390113866542566918,0.0056126365291462173626557,0.0055974231464275703576030,0.0055819994348889124461425,0.0055663659740917603747899,0.0055505233514791708235538,0.0055344721623536666407146,0.0055182130098548677502395,0.0055017465049368275723757,0.0054850732663450758090285,0.0054681939205933684565648,0.0054511091019401459196852,0.0054338194523647001109732,0.0054163256215430514316688,0.0053986282668235365401123,0.0053807280532021078251738,0.0053626256532973455128155,0.0053443217473251833447318,0.0053258170230733487787774,0.0053071121758755186716175,0.0052882079085851914147269,0.0052691049315492765055207,0.0052498039625814025460136,0.0052303057269349446719890,0.0052106109572757724261988,0.0051907203936547190996206,0.0051706347834797735752665,0.0051503548814879957194620,0.0051298814497171563759039,0.0051092152574771030281542,0.0050883570813208522065339,0.0050673077050154097256505,0.0050460679195123198490183,0.0050246385229179444874178,0.0050030203204634735477834,0.0049812141244746675595135,0.0049592207543413337151533,0.0049370410364865364724225,0.0049146758043355438745290,0.0048921258982845107556462,0.0048693921656689000083132,0.0048464754607316430993636,0.0048233766445910410307843,0.0048000965852084069516609,0.0047766361573554516370718,0.0047529962425814130594576,0.0047291777291799312876071,0.0047051815121556699579709,0.0046810084931906855725376,0.0046566595806105458869828,0.0046321356893501986622283,0.0046074377409195920619320,0.0045825666633690479877601,0.0045575233912543896535753,0.0045323088656018247089130,0.0045069240338725852313010,0.0044813698499273259161146,0.0044556472739902818017469,0.0044297572726131868769073,0.0044037008186389549258496,0.0043774788911651239762643,0.0043510924755070657234522,0.0043245425631609613132305,0.0042978301517665448748000,0.0042709562450696162035304,0.0042439218528843240022977,0.0042167279910552210986262,0.0041893756814190930634598,0.0041618659517665616659011,0.0041341998358034646067195,0.0041063783731120129818357,0.0040784026091117279353449,0.0040502735950201579699371,0.0040219923878133783908191,0.0039935600501862743674273,0.0039649776505126091053562,0.0039362462628048786290012,0.0039073669666739546834366,0.0038783408472885172720108,0.0038491689953342783540510,0.0038198525069729982349166,0.0037903924838012961884344,0.0037607900328092568594835,0.0037310462663388340021755,0.0037011623020420531166926,0.0036711392628390145554094,0.0036409782768756986764252,0.0036106804774815746300758,0.0035802470031270143713799,0.0035496789973805134987000,0.0035189776088657205261605,0.0034881439912182762045767,0.0034571793030424645127888,0.0034260847078676769483860,0.0033948613741046917538288,0.0033635104750017697209450,0.0033320331886005682236783,0.0033004306976918751358177,0.0032687041897711642972145,0.0032368548569939741987234,0.0032048838961311115627642,0.0031727925085236815030060,0.0031405819000379459532169,0.0031082532810200120618074,0.0030758078662503522550163,0.0030432468748981576780527,0.0030105715304755267298129,0.0029777830607914904130339,0.0029448826979058762279357,0.0029118716780830123435331,0.0028787512417452737868732,0.0028455226334264723964728,0.0028121871017250922921949,0.0027787458992573726197173,0.0027452002826102393336092,0.0027115515122940877888456,0.0026778008526954179163600,0.0026439495720293237639656,0.0026099989422918391896635,0.0025759502392121415000167,0.0025418047422046148318992,0.0025075637343207750815413,0.0024732285022010581903898,0.0024388003360264736029032,0.0024042805294701247170072,0.0023696703796485981535706,0.0023349711870732236769383,0.0023001842556012066042973,0.0022653108923866345474810,0.0022303524078313603367724,0.0021953101155357629823745,0.0021601853322493885355395,0.0021249793778214727179358,0.0020896935751513471947536,0.0020543292501387313744068,0.0020188877316339116255770,0.0019833703513878098109153,0.0019477784440019430461334,0.0019121133468782766036998,0.0018763764001689718921795,0.0018405689467260314557679,0.0018046923320508429542037,0.0017687479042436241015783,0.0017327370139527705642995,0.0016966610143241088445575,0.0016605212609500562072903,0.0016243191118186897474239,0.0015880559272627267421479,0.0015517330699084184928942,0.0015153519046243599371387,0.0014789137984702174059640,0.0014424201206453770259886,0.0014058722424375164225552,0.0013692715371711025869345,0.0013326193801558190401403,0.0012959171486349257824991,0.0012591662217335559930561,0.0012223679804069540808915,0.0011855238073886605549070,0.0011486350871386503607080,0.0011117032057914329649653,0.0010747295511041247428251,0.0010377155124045074300544,0.0010006624805390909706032,0.0009635718478212056798501,0.0009264450079791582697455,0.0008892833561045005372012,0.0008520882886004809402792,0.0008148612031307819965602,0.0007776034985686972438014,0.0007403165749469818962867,0.0007030018334087411433900,0.0006656606761599343409382,0.0006282945064244358390880,0.0005909047284032230162400,0.0005534927472403894647847,0.0005160599690007674370993,0.0004786078006679509066920,0.0004411376501795405636493,0.0004036509265333198797447,0.0003661490400356268530141,0.0003286334028523334162522,0.0002911054302514885125319,0.0002535665435705865135866,0.0002160181779769908583388,0.0001784618055459532946077,0.0001408990173881984930124,0.0001033319034969132362968,0.0000657657316592401958310,0.0000282526373739346920387};

/* n = 1024 */
static double x1024[512] = {0.0015332313560626384065387,0.0045996796509132604743248,0.0076660846940754867627839,0.0107324176515422803327458,0.0137986496899844401539048,0.0168647519770217265449962,0.0199306956814939776907024,0.0229964519737322146859283,0.0260619920258297325581921,0.0291272870119131747190088,0.0321923081084135882953009,0.0352570264943374577920498,0.0383214133515377145376052,0.0413854398649847193632977,0.0444490772230372159692514,0.0475122966177132524285687,0.0505750692449610682823599,0.0536373663049299446784129,0.0566991590022410150066456,0.0597604185462580334848567,0.0628211161513580991486838,0.0658812230372023327000985,0.0689407104290065036692117,0.0719995495578116053446277,0.0750577116607543749280791,0.0781151679813377563695878,0.0811718897697013033399379,0.0842278482828915197978074,0.0872830147851321356094940,0.0903373605480943146797811,0.0933908568511667930531222,0.0964434749817259444449839,0.0994951862354057706638682,0.1025459619163678143852404,0.1055957733375709917393206,0.1086445918210413421754502,0.1116923886981416930665228,0.1147391353098412365177689,0.1177848030069850158450139,0.1208293631505633191883714,0.1238727871119809777282145,0.1269150462733265659711591,0.1299561120276415015747167,0.1329959557791890421802183,0.1360345489437231767245806,0.1390718629487574087024745,0.1421078692338334288514767,0.1451425392507896747338214,0.1481758444640297746894331,0.1512077563507908736360111,0.1542382464014118381930443,0.1572672861196013386077717,0.1602948470227058049622614,0.1633209006419772551419632,0.1663454185228409920472972,0.1693683722251631675310675,0.1723897333235182105457458,0.1754094734074561169859457,0.1784275640817695987127083,0.1814439769667610892475458,0.1844586836985096036255346,0.1874716559291374498981239,0.1904828653270767897777182,0.1934922835773360459175133,0.1964998823817661533215037,0.1995056334593266523810493,0.2025095085463516210358758,0.2055114793968154435588961,0.2085115177825984134657778,0.2115095954937521680517391,0.2145056843387649520596422,0.2174997561448267079850562,0.2204917827580939905255947,0.2234817360439547026834844,0.2264695878872926510320010,0.2294553101927519176581055,0.2324388748850010462953415,0.2354202539089970401627982,0.2383994192302491690277166,0.2413763428350825830111093,0.2443509967309017306575811,0.2473233529464535787923793,0.2502933835320906316905658,0.2532610605600337470850902,0.2562263561246347465424530,0.2591892423426388177365829,0.2621496913534467061535080,0.2651076753193766937613805,0.2680631664259263621824189,0.2710161368820341379053566,0.2739665589203406170790369,0.2769144047974496674298651,0.2798596467941893048479266,0.2828022572158723421886958,0.2857422083925568078394062,0.2886794726793061316013119,0.2916140224564490954412652,0.2945458301298395466682397,0.2974748681311158710926665,0.3004011089179602237287060,0.3033245249743575146018584,0.3062450888108541472266190,0.3091627729648165073212094,0.3120775500006891993287636,0.3149893925102530283167230,0.3178982731128827248285835,0.3208041644558044102645582,0.3237070392143528003701590,0.3266068700922281444141618,0.3295036298217528976399056,0.3323972911641281245763845,0.3352878269096896307981228,0.3381752098781638207253743,0.3410594129189232790587667,0.3439404089112420734451077,0.3468181707645507759736923,0.3496926714186912011050938,0.3525638838441708576370887,0.3554317810424171123150528,0.3582963360460310626968790,0.3611575219190411168852009,0.3640153117571562777424605,0.3668696786880191292071420,0.3697205958714585223322883,0.3725680364997419586702471,0.3754119737978276686304337,0.3782523810236163824397703,0.3810892314682027913383487,0.3839224984561266966457784,0.3867521553456238443366159,0.3895781755288764427662286,0.3924005324322633611914264,0.3952191995166100067331951,0.3980341502774378774318886,0.4008453582452137890482864,0.4036527969855987732669841,0.4064564400996966449616823,0.4092562612243022361850445,0.4120522340321492945489319,0.4148443322321580436639788,0.4176325295696824033106488,0.4204167998267568670171117,0.4231971168223430347225035,0.4259734544125757982073747,0.4287457864910091769763965,0.4315140869888618022816824,0.4342783298752620469783905,0.4370384891574927989076034,0.4397945388812358755048319,0.4425464531308160773358662,0.4452942060294448782650898,0.4480377717394637499647905,0.4507771244625871184774399,0.4535122384401449505463744,0.4562430879533249674337895,0.4589696473234144839484647,0.4616918909120418704091584,0.4644097931214176352731591,0.4671233283945751261630457,0.4698324712156108470282980,0.4725371961099243891820077,0.4752374776444579739565725,0.4779332904279356047259052,0.4806246091111018260453658,0.4833114083869600876643171,0.4859936629910107111699206,0.4886713477014884570245255,0.4913444373395996897627612,0.4940129067697591391182235,0.4966767308998262548534419,0.4993358846813411530706387,0.5019903431097601517846292,0.5046400812246908935430768,0.5072850741101270528831987,0.5099252968946826264179220,0.5125607247518258033484145,0.5151913329001124142038603,0.5178170966034189556133159,0.5204379911711751889184691,0.5230539919585963104401304,0.5256650743669146912153147,0.5282712138436111840258187,0.5308723858826459955432696,0.5334685660246891214197081,0.5360597298573503421568799,0.5386458530154087775915395,0.5412269111810419978382210,0.5438028800840546885350993,0.5463737355021068682427603,0.5489394532609416558499039,0.5515000092346125858442412,0.5540553793457104693110943,0.5566055395655897985264809,0.5591504659145946930157566,0.5616901344622843849532002,0.5642245213276582417822586,0.5667536026793803239405196,0.5692773547360034755778519,0.5717957537661929461605442,0.5743087760889495408586850,0.5768163980738322976184566,0.5793185961411806888254667,0.5818153467623363454697137,0.5843066264598643017272666,0.5867924118077737578782574,0.5892726794317383594853053,0.5917474060093159907610475,0.5942165682701680800580147,0.5966801429962784154186793,0.5991381070221714681281111,0.6015904372351302222163013,0.6040371105754135078618616,0.6064781040364728366534687,0.6089133946651687366701116,0.6113429595619865853458987,0.6137667758812519380899084,0.6161848208313453506363029,0.6185970716749166931046915,0.6210035057290989537555048,0.6234041003657215304299416,0.6257988330115230076688675,0.6281876811483634175098794,0.6305706223134359819666081,0.6329476340994783351992008,0.6353186941549832233898213,0.6376837801844086803419153,0.6400428699483876768269192,0.6423959412639372417070377,0.6447429720046670528676835,0.6470839401009874959981582,0.6494188235403171892641570,0.6517476003672899719207013,0.6540702486839613549191454,0.6563867466500144315669620,0.6586970724829652463040876,0.6610012044583676196647058,0.6632991209100174274984589,0.6655908002301563325302097,0.6678762208696749663426270,0.6701553613383155598710345,0.6724282002048740205051479,0.6746947160974014538975312,0.6769548877034051285838219,0.6792086937700488815250166,0.6814561131043529626873631,0.6836971245733933167806834,0.6859317071045003002812397,0.6881598396854568318705713,0.6903815013646959744270519,0.6925966712514979467122689,0.6948053285161865628996815,0.6970074523903250980984011,0.6992030221669115780303307,0.7013920172005734910243170,0.7035744169077619204963997,0.7057502007669450960906928,0.7079193483188013616608982,0.7100818391664115582779368,0.7122376529754508204546805,0.7143867694743797837842896,0.7165291684546352021941915,0.7186648297708199730232898,0.7207937333408925681355609,0.7229158591463558692887801,0.7250311872324454059827217,0.7271396977083169940167956,0.7292413707472337729927181,0.7313361865867526410034676,0.7334241255289100847554419,0.7355051679404074033764222,0.7375792942527953241676460,0.7396464849626580085640129,0.7417067206317964465721772,0.7437599818874112379620360,0.7458062494222847584928838,0.7478455039949627094612890,0.7498777264299350488635483,0.7519028976178163024713854,0.7539209985155252531253957,0.7559320101464640065565832,0.7579359136006964320521972,0.7599326900351259762879594,0.7619223206736728486546595,0.7639047868074505764130149,0.7658800697949419280166093,0.7678481510621742029486694,0.7698090121028938864243967,0.7717626344787406673165402,0.7737089998194208176678866,0.7756480898228799321603470,0.7775798862554750259163361,0.7795043709521459890141759,0.7814215258165863961053031,0.7833313328214136695271245,0.7852337740083385943114429,0.7871288314883341834944720,0.7890164874418038921405657,0.7908967241187491784979139,0.7927695238389364107105941,0.7946348689920631175175217,0.7964927420379235813750136,0.7983431255065737724458586,0.8001860019984956219039900,0.8020213541847606330100649,0.8038491648071928284194859,0.8056694166785310321906380,0.8074820926825904849673728,0.8092871757744237908160400,0.8110846489804811942036542,0.8128744953987701856100790,0.8146566981990144342734272,0.8164312406228120465742028,0.8181981059837931485700490,0.8199572776677767911993239,0.8217087391329271766780945,0.8234524739099092046215225,0.8251884656020433364270094,0.8269166978854597764628854,0.8286371545092519686128428,0.8303498192956294067327593,0.8320546761400697575830038,0.8337517090114702948057846,0.8354409019522986425235764,0.8371222390787428271411563,0.8387957045808606359402829,0.8404612827227282810625704,0.8421189578425883674826439,0.8437687143529971635802028,0.8454105367409711729261812,0.8470444095681330059047621,0.8486703174708565497995875,0.8502882451604114359791023,0.8518981774231068028225812,0.8535000991204343530350070,0.8550939951892107040056078,0.8566798506417190298715048,0.8582576505658499939545848,0.8598273801252419702463831,0.8613890245594205526224495,0.8629425691839373504743648,0.8644879993905080694542896,0.8660253006471498760336444,0.8675544584983180445842596,0.8690754585650418856970762,0.8705882865450599544602407,0.8720929282129545374252050,0.8735893694202854169962281,0.8750775960957229119854680,0.8765575942451801930826613,0.8780293499519448719952049,0.8794928493768098630212838,0.8809480787582035158255322,0.8823950244123190181935674,0.8838336727332430675485994,0.8852640101930838100201983,0.8866860233420980458621863,0.8880996988088177000235219,0.8895050233001755566829532,0.8909019836016302565651375,0.8922905665772905558628607,0.8936707591700388455969280,0.8950425484016539302522575,0.8964059213729330645356690,0.8977608652638132471078410,0.8991073673334917701488930,0.9004454149205460236240486,0.9017749954430525531228459,0.9030960963987053701523781,0.9044087053649335137720782,0.9057128099990178624646022,0.9070083980382071951444166,0.9082954572998335002127549,0.9095739756814265315746820,0.9108439411608276105410847,0.9121053417963026725455006,0.9133581657266545576127977,0.9146024011713345435238301,0.9158380364305531206273175,0.9170650598853900072573273,0.9182834599979034047218800,0.9194932253112384908353520,0.9206943444497351509745089,0.9218868061190349456451742,0.9230705991061873135537215,0.9242457122797550091847637,0.9254121345899187738936182,0.9265698550685812395293315,0.9277188628294700636112689,0.9288591470682402950895005,0.9299906970625759697264543,0.9311135021722909341445515,0.9322275518394288975917975,0.9333328355883627104845635,0.9344293430258928687940732,0.9355170638413452433503852,0.9365959878066680331449597,0.9376661047765279417201973,0.9387274046884055757416456,0.9397798775626900648558921,0.9408235135027729019444869,0.9418583026951410028915762,0.9428842354094689849902736,0.9439013019987106631201510,0.9449094928991897628355911,0.9459087986306898495121205,0.9468992097965434727052183,0.9478807170837205248834878,0.9488533112629158137054760,0.9498169831886358470168335,0.9507717237992848297519245,0.9517175241172498719314184,0.9526543752489854069548347,0.9535822683850968193944507,0.9545011948004232815044368,0.9554111458541197976665483,0.9563121129897384560011695,0.9572040877353088863799924,0.9580870617034179240840996,0.9589610265912884783587268,0.9598259741808576051234879,0.9606818963388537831043733,0.9615287850168733926613630,0.9623666322514563965930439,0.9631954301641612222071790,0.9640151709616388439537466,0.9648258469357060659245549,0.9656274504634180035311332,0.9664199740071397636802195,0.9672034101146173227737943,0.9679777514190476018682591,0.9687429906391477383350273,0.9694991205792235533724866,0.9702461341292372147270016,0.9709840242648740939883669,0.9717127840476088178328839,0.9724324066247705125950353,0.9731428852296072415565604,0.9738442131813496343496072,0.9745363838852737078785517,0.9752193908327628781730396,0.9758932276013691625928266,0.9765578878548735718130775,0.9772133653433456910269459,0.9778596539032024498104955,0.9784967474572660801033674,0.9791246400148212617670490,0.9797433256716714551911835,0.9803527986101944204270933,0.9809530530993969223366037,0.9815440834949686212533729,0.9821258842393351486632952,0.9826984498617103674201996,0.9832617749781478160230522,0.9838158542915913364912672,0.9843606825919248853856025,0.9848962547560215275335618,0.9854225657477916120303537,0.9859396106182301300994116,0.9864473845054632544104222,0.9869458826347940594679517,0.9874351003187474227003598,0.9879150329571141058970610,0.9883856760369940166627304,0.9888470251328386495802522,0.9892990759064927068006818,0.9897418241072348978090276,0.9901752655718179181502248,0.9905993962245076069415402,0.9910142120771212830473891,0.9914197092290652598522332,0.9918158838673715386394944,0.9922027322667336806727008,0.9925802507895418581838653,0.9929484358859170846092543,0.9933072840937446245820355,0.9936567920387065844051246,0.9939969564343136839997662,0.9943277740819362116746914,0.9946492418708341635125525,0.9949613567781865697596566,0.9952641158691200113800912,0.9955575162967363309635588,0.9958415553021395435525955,0.9961162302144619548145649,0.9963815384508894965215124,0.9966374775166862927999356,0.9968840450052184754903082,0.9971212385979772738362093,0.9973490560646014135491635,0.9975674952628988745188845,0.9977765541388680773265018,0.9979762307267185998745420,0.9981665231488915727109186,0.9983474296160799746514418,0.9985189484272491654281575,0.9986810779696581776171579,0.9988338167188825964389443,0.9989771632388403756649803,0.9991111161818228462260355,0.9992356742885348165163858,0.9993508363881507486653971,0.9994566013984000492749057,0.9995529683257070064969677,0.9996399362654382464576482,0.9997175044023747284307007,0.9997856720116889628341744,0.9998444384611711916084367,0.9998938032169419878731474,0.9999337658606177711221103,0.9999643261538894550943330,0.9999854843850284447675914,0.9999972450545584403516182};
static double w1024[512] = {0.0030664603092439082115513,0.0030664314747171934849726,0.0030663738059349007324470,0.0030662873034393008056861,0.0030661719680437936084028,0.0030660278008329004477528,0.0030658548031622538363679,0.0030656529766585847450783,0.0030654223232197073064431,0.0030651628450145009692318,0.0030648745444828901040266,0.0030645574243358210601357,0.0030642114875552366740338,0.0030638367373940482295700,0.0030634331773761048702058,0.0030630008112961604635720,0.0030625396432198379186545,0.0030620496774835909559465,0.0030615309186946633309249,0.0030609833717310455112352,0.0030604070417414288079918,0.0030598019341451569616257,0.0030591680546321751827342,0.0030585054091629766484119,0.0030578140039685464545661,0.0030570938455503030247440,0.0030563449406800369760227,0.0030555672963998474425352,0.0030547609200220758572342,0.0030539258191292371925135,0.0030530620015739486603347,0.0030521694754788558725307,0.0030512482492365564619779,0.0030502983315095211653578,0.0030493197312300123682482,0.0030483124576000001133114,0.0030472765200910755723677,0.0030462119284443619831693,0.0030451186926704230517109,0.0030439968230491688209395,0.0030428463301297590067471,0.0030416672247305038021562,0.0030404595179387621506312,0.0030392232211108374894710,0.0030379583458718709642643,0.0030366649041157321154111,0.0030353429080049070377385,0.0030339923699703840142628,0.0030326133027115366251721,0.0030312057191960043331307,0.0030297696326595705460252,0.0030283050566060381583022,0.0030268120048071025720655,0.0030252904913022221991274,0.0030237405303984864452325,0.0030221621366704811776946,0.0030205553249601516777118,0.0030189201103766630786495,0.0030172565082962582916016,0.0030155645343621134195681,0.0030138442044841906616068,0.0030120955348390887083441,0.0030103185418698906302495,0.0030085132422860092601062,0.0030066796530630300711306,0.0030048177914425515522176,0.0030029276749320230818149,0.0030010093213045803019478,0.0029990627485988779939449,0.0029970879751189204574353,0.0029950850194338893942123,0.0029930539003779692985814,0.0029909946370501703558363,0.0029889072488141488505262,0.0029867917552980250862041,0.0029846481763941988183689,0.0029824765322591622023349,0.0029802768433133102577897,0.0029780491302407488518214,0.0029757934139891002022209,0.0029735097157693059028890,0.0029711980570554274731990,0.0029688584595844444331918,0.0029664909453560499065010,0.0029640955366324437529314,0.0029616722559381232326340,0.0029592211260596712038487,0.0029567421700455418562030,0.0029542354112058439815854,0.0029517008731121217846274,0.0029491385795971332348581,0.0029465485547546259626151,0.0029439308229391107008170,0.0029412854087656322747309,0.0029386123371095381418860,0.0029359116331062444843108,0.0029331833221509998552933,0.0029304274298986463828860,0.0029276439822633785324025,0.0029248330054184994301727,0.0029219945257961747508486,0.0029191285700871841705750,0.0029162351652406703883623,0.0029133143384638857180205,0.0029103661172219362530391,0.0029073905292375236068160,0.0029043876024906842306667,0.0029013573652185263120627,0.0028982998459149642555740,0.0028952150733304507490135,0.0028921030764717064173001,0.0028889638846014470665859,0.0028857975272381085212091,0.0028826040341555690560623,0.0028793834353828694269858,0.0028761357612039305018167,0.0028728610421572684947521,0.0028695593090357078067012,0.0028662305928860914743281,0.0028628749250089892305081,0.0028594923369584031789413,0.0028560828605414710856927,0.0028526465278181672904478,0.0028491833711010012402964,0.0028456934229547136488796,0.0028421767161959702837564,0.0028386332838930533848701,0.0028350631593655507170153,0.0028314663761840422592303,0.0028278429681697845340603,0.0028241929693943925796601,0.0028205164141795195677262,0.0028168133370965340702726,0.0028130837729661949782821,0.0028093277568583240752928,0.0028055453240914762689974,0.0028017365102326074839556,0.0027979013510967402185435,0.0027940398827466267692845,0.0027901521414924101257281,0.0027862381638912825390663,0.0027822979867471417676962,0.0027783316471102450029635,0.0027743391822768604783394,0.0027703206297889167653083,0.0027662760274336497592617,0.0027622054132432473587211,0.0027581088254944918412282,0.0027539863027083999392661,0.0027498378836498606195970,0.0027456636073272705694208,0.0027414635129921673927833,0.0027372376401388605206822,0.0027329860285040598383428,0.0027287087180665020331547,0.0027244057490465746667821,0.0027200771619059379749851,0.0027157229973471443987056,0.0027113432963132558499974,0.0027069380999874587163979,0.0027025074497926766073634,0.0026980513873911808464073,0.0026935699546841987126055,0.0026890631938115194351518,0.0026845311471510979446691,0.0026799738573186563850015,0.0026753913671672833892344,0.0026707837197870311237119,0.0026661509585045101038391,0.0026614931268824817854798,0.0026568102687194489357814,0.0026521024280492437872770,0.0026473696491406139791397,0.0026426119764968062894804,0.0026378294548551481626046,0.0026330221291866270351630,0.0026281900446954674651512,0.0026233332468187060677353,0.0026184517812257642618999,0.0026135456938180188319369,0.0026086150307283703078113,0.0026036598383208091684657,0.0025986801631899798721388,0.0025936760521607427178014,0.0025886475522877335418257,0.0025835947108549212540321,0.0025785175753751632172710,0.0025734161935897584747222,0.0025682906134679988291122,0.0025631408832067177780710,0.0025579670512298373098703,0.0025527691661879125638030,0.0025475472769576743594882,0.0025423014326415695994010,0.0025370316825672995489502,0.0025317380762873559984451,0.0025264206635785553113127,0.0025210794944415703629476,0.0025157146191004603745948,0.0025103260880021986466869,0.0025049139518161981960773,0.0024994782614338353016280,0.0024940190679679709626349,0.0024885364227524702745874,0.0024830303773417197267843,0.0024775009835101424263432,0.0024719482932517112531633,0.0024663723587794599504176,0.0024607732325249921551741,0.0024551509671379883737605,0.0024495056154857109065099,0.0024438372306525067265426,0.0024381458659393083172574,0.0024324315748631324732279,0.0024266944111565770692147,0.0024209344287673158020275,0.0024151516818575909099866,0.0024093462248037038747545,0.0024035181121955041103265,0.0023976673988358756439882,0.0023917941397402217940673,0.0023858983901359478493246,0.0023799802054619417548485,0.0023740396413680528093376,0.0023680767537145683786720,0.0023620915985716886306938,0.0023560842322189992961374,0.0023500547111449424606655,0.0023440030920462853929883,0.0023379294318275874140606,0.0023318337876006648123684,0.0023257162166840538103394,0.0023195767766024715869239,0.0023134155250862753614165,0.0023072325200709195436049,0.0023010278196964109553481,0.0022948014823067621287099,0.0022885535664494426857857,0.0022822841308748288053830,0.0022759932345356507817318,0.0022696809365864386804193,0.0022633472963829660967620,0.0022569923734816920218464,0.0022506162276392008214839,0.0022442189188116403333494,0.0022378005071541580875846,0.0022313610530203356561684,0.0022249006169616211363732,0.0022184192597267597736437,0.0022119170422612227292520,0.0022053940257066339981005,0.0021988502714001954820607,0.0021922858408741102242558,0.0021857007958550038097087,0.0021790951982633439377969,0.0021724691102128581719720,0.0021658225940099498722195,0.0021591557121531123157498,0.0021524685273323410114303,0.0021457611024285442134846,0.0021390335005129516400021,0.0021322857848465214018174,0.0021255180188793451473363,0.0021187302662500514289029,0.0021119225907852072963166,0.0021050950564987181231273,0.0020982477275912256713511,0.0020913806684495044002679,0.0020844939436458560249764,0.0020775876179375023304007,0.0020706617562659762464561,0.0020637164237565111901030,0.0020567516857174286800274,0.0020497676076395242297101,0.0020427642551954515246552,0.0020357416942391048895728,0.0020286999908050000513193,0.0020216392111076532034194,0.0020145594215409583780096,0.0020074606886775631310555,0.0020003430792682425467160,0.0019932066602412715667394,0.0019860514987017956507927,0.0019788776619311997736447,0.0019716852173864757651327,0.0019644742326995879988655,0.0019572447756768374356240,0.0019499969142982240274419,0.0019427307167168074883601,0.0019354462512580664378677,0.0019281435864192559230531,0.0019208227908687633255086,0.0019134839334454626590447,0.0019061270831580672642844,0.0018987523091844809062265,0.0018913596808711472808775,0.0018839492677323979370705,0.0018765211394497986196010,0.0018690753658714940398285,0.0018616120170115510799024,0.0018541311630493004367905,0.0018466328743286767122991,0.0018391172213575569552912,0.0018315842748070976623218,0.0018240341055110702429247,0.0018164667844651949558009,0.0018088823828264733221690,0.0018012809719125190225581,0.0017936626232008872833327,0.0017860274083284027592567,0.0017783753990904859184165,0.0017707066674404779358362,0.0017630212854889641021349,0.0017553193255030957535871,0.0017476008599059107299616,0.0017398659612756523665312,0.0017321147023450870266539,0.0017243471560008201813452,0.0017165633952826110422716,0.0017087634933826857546100,0.0017009475236450491562317,0.0016931155595647951096823,0.0016852676747874154134422,0.0016774039431081072989678,0.0016695244384710795200224,0.0016616292349688570408253,0.0016537184068415843295541,0.0016457920284763272637533,0.0016378501744063736542136,0.0016298929193105323938983,0.0016219203380124312385075,0.0016139325054798132252838,0.0016059294968238317366751,0.0015979113872983442154825,0.0015898782522992045381361,0.0015818301673635540527516,0.0015737672081691112886347,0.0015656894505334603439125,0.0015575969704133379579831,0.0015494898439039192754876,0.0015413681472381023085203,0.0015332319567857911038062,0.0015250813490531776215856,0.0015169164006820223329593,0.0015087371884489335424584,0.0015005437892646454426166,0.0014923362801732949073323,0.0014841147383516970308228,0.0014758792411086194189814,0.0014676298658840552399621,0.0014593666902484950408286,0.0014510897919021973371136,0.0014427992486744579821480,0.0014344951385228783230315,0.0014261775395326321501237,0.0014178465299157314469528,0.0014095021880102909474427,0.0014011445922797915073771,0.0013927738213123422970256,0.0013843899538199418218713,0.0013759930686377377783877,0.0013675832447232857518263,0.0013591605611558067629844,0.0013507250971354436709363,0.0013422769319825164387192,0.0013338161451367762689788,0.0013253428161566586165863,0.0013168570247185350852537,0.0013083588506159642151809,0.0012998483737589411687807,0.0012913256741731463215379,0.0012827908319991927650686,0.0012742439274918727294554,0.0012656850410194029319476,0.0012571142530626688591208,0.0012485316442144679896043,0.0012399372951787519644928,0.0012313312867698677125706,0.0012227136999117975374834,0.0012140846156373981740056,0.0012054441150876388205601,0.0011967922795108381551550,0.0011881291902619003419159,0.0011794549288015500353964,0.0011707695766955663898644,0.0011620732156140160807669,0.0011533659273304853455891,0.0011446477937213110513287,0.0011359188967648107958214,0.0011271793185405120501566,0.0011184291412283803494364,0.0011096684471080465391373,0.0011008973185580330843445,0.0010921158380549794491381,0.0010833240881728665534171,0.0010745221515822403144596,0.0010657101110494342805238,0.0010568880494357913638046,0.0010480560496968846800697,0.0010392141948817375023057,0.0010303625681320423357186,0.0010215012526813791214350,0.0010126303318544325762649,0.0010037498890662086758941,0.0009948600078212502888805,0.0009859607717128519688418,0.0009770522644222739122264,0.0009681345697179550890732,0.0009592077714547255541688,0.0009502719535730179460261,0.0009413272000980781811114,0.0009323735951391753507612,0.0009234112228888108282347,0.0009144401676219265933610,0.0009054605136951127822476,0.0008964723455458144695262,0.0008874757476915376906225,0.0008784708047290547115472,0.0008694576013336085537138,0.0008604362222581167813022,0.0008514067523323745586954,0.0008423692764622569855308,0.0008333238796289207169173,0.0008242706468880048763834,0.0008152096633688312691343,0.0008061410142736039032099,0.0007970647848766078261514,0.0007879810605234072847989,0.0007788899266300432158601,0.0007697914686822300749096,0.0007606857722345520114971,0.0007515729229096583980656,0.0007424530063974587204051,0.0007333261084543168373926,0.0007241923149022446178008,0.0007150517116280949619884,0.0007059043845827542163241,0.0006967504197803339882351,0.0006875899032973623698204,0.0006784229212719745780188,0.0006692495599031030193850,0.0006600699054496667875923,0.0006508840442297606018626,0.0006416920626198431946113,0.0006324940470539251567018,0.0006232900840227562488244,0.0006140802600730121876541,0.0006048646618064809156059,0.0005956433758792483631993,0.0005864164890008837132649,0.0005771840879336241764943,0.0005679462594915592881427,0.0005587030905398147360662,0.0005494546679937357307118,0.0005402010788180699282026,0.0005309424100261499182844,0.0005216787486790752896494,0.0005124101818848942860548,0.0005031367967977850677401,0.0004938586806172365939677,0.0004845759205872291441124,0.0004752886039954144966810,0.0004659968181722957880391,0.0004567006504904070755681,0.0004474001883634926336095,0.0004380955192456860150653,0.0004287867306306889171352,0.0004194739100509498966958,0.0004101571450768429896514,0.0004008365233158462997325,0.0003915121324117206363681,0.0003821840600436882993131,0.0003728523939256121308821,0.0003635172218051749865499,0.0003541786314630598135175,0.0003448367107121305776064,0.0003354915473966143456333,0.0003261432293912849189248,0.0003167918446006485317858,0.0003074374809581322877037,0.0002980802264252762217455,0.0002887201689909301727620,0.0002793573966704570567274,0.0002699919975049447012834,0.0002606240595604292032823,0.0002512536709271339139118,0.0002418809197187298044384,0.0002325058940716253739001,0.0002231286821442978268308,0.0002137493721166826096154,0.0002043680521896465790359,0.0001949848105845827899210,0.0001855997355431850062940,0.0001762129153274925249194,0.0001668244382203495280013,0.0001574343925265138930609,0.0001480428665748079976500,0.0001386499487219861751244,0.0001292557273595155266326,0.0001198602909254695827354,0.0001104637279257437565603,0.0001010661269730276014588,0.0000916675768613669107254,0.0000822681667164572752810,0.0000728679863190274661367,0.0000634671268598044229933,0.0000540656828939400071988,0.0000446637581285753393838,0.0000352614859871986975067,0.0000258591246764618586716,0.0000164577275798968681068,0.0000070700764101825898713};

/* Merge all together */
struct GLAW
{
	int n;
	double* x;
	double* w;
};

static GLAW glaw[] = {
								{2,x2,w2},
								{4,x4,w4},
								{8,x8,w8},
								{16,x16,w16},
								{32,x32,w32},
								{64,x64,w64},
								{128,x128,w128},
								{256,x256,w256},
								{512,x512,w512},
								{1024,x1024,w1024}
};

static const int GLAWSIZE = sizeof(glaw)/sizeof(glaw[0]);

double gauss_legendre(int n, double (*f)(double), double a, double b)
{
	double* x = NULL;
	double* w = NULL;

	/* Load appropriate predefined table */
	for (int i=0; i<GLAWSIZE; i++)
	{
		if(n==glaw[i].n)
		{
			x = glaw[i].x;
			w = glaw[i].w;
			break;
		}
	}

	/* n is even */
	double A = (b-a)/2;
	double B = (b+a)/2;

	double s = 0;
	for (int i=0; i<n/2; i++) s += w[i] * (f(B + A*x[i]) + f(B - A*x[i]));
	return A*s;
}

==> anc/main.cpp <==
/*

This program calculates for given (x,y) the radiative corrections 
(virtual & bremsstrahlung) to the Dalitz decay (p-scalar --> l l gamma) 
including (m_e)^4 terms with the result written in percent.
The one-photon irreducible contribution and muon loop are also included.
For details see the paper by the author of this code
or also the original work
(K. O. Mikaelian & J. Smith, Phys.Rev. D5 (1972) 1763-1773))
Run with two arguments: PROGRAM_NAME x y

Contact e-mail: husek@ipnp.mff.cuni.cz

Copyright (c)2014, 2015 Tomas Husek
Institute of Particle and Nuclear Physics
Faculty of Mathematics and Physics
Charles University, Prague

<LICENSE>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU Lesser General Public License as published
by the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU Lesser General Public License for more details.

You should have received a copy of the GNU Lesser General Public License
along with this program. If not, see <http://www.gnu.org/licenses/>.

*/

#include <stdio.h>
#include <stdlib.h>
#include <math.h>

/* some package for numerical integration is needed, e.g.*/
#include "gauss_legendre.cpp"

/* define some basic functions */
#ifndef min
#define min(a,b) ((a < b) ? a : b)
#endif

#ifndef max
#define max(a,b) ((a < b) ? b : a)
#endif

#ifndef sign
#define sign(a) ((a > 0) ? 1 : ((a < 0) ? -1 : 0))
#endif

/* x and y are global variables */
double x, y;

/* values of the physical masses */
const double me = 0.5109989;
const double mmu = 105.658;
//const double mtau = 1776.82;
const double Mpi = 134.9766;
const double Meta = 547.86;

/* define variables for pi^0 --> e^+ e^- gamma decay */ 
const double m = me;
const double M = Mpi;
const double v2 = pow(2*m/M,2);

/* fine structure constant */
const double a = 1/137.035999;

/* other constants - counter term parameter chi and renormlaization scale mu */
const double chi = 2.2;
const double mu = 770.;

/* highest order of numerical integration */
const int ord = 1024;

/*
corrections to be included in the evaluation
1 included
0 excluded
one can produce pure M&S correction or include additional correction
on the other hand, only the contribution of one particular correction can be shown (setting the other to 0)
*/
const bool d_MS = 1; // pure Mikaelian and Smith
const bool d_v4 = 1; // m^4 terms
const bool d_muon = 1; // muon loop
const bool d_1gIR = 1; // one-photon irreducible contribution

/* defines dilogarithm */
double dilog_arg(double z)
{
	return - log(1 - z) / z;
}

double dilog(double z)
{
	return gauss_legendre(1024, dilog_arg, 0, z);
}

/* includes expressions exported from Wolfram Mathematica file */
#include "functions.c"


/* the function to be numerically integrated must be of only one variable */
double f_JTr(double z)
{
	return                (JTrv0(x, y, z, v2) + JTrv0(x, -y, z, v2)) * d_MS
		       + v2 * (JTrv2(x, y, z, v2) + JTrv2(x, -y, z, v2)) * d_MS
		+ pow(v2,2) * (JTrv4(x, y, z, v2) + JTrv4(x, -y, z, v2)) * d_v4;  
}

/* produces the original M&S correction including (m_e)^4 terms and muon loop */
double delta_MS_(double *xx, double *yy)
{
	x = *xx;
	y = *yy;

	double zmax = 1 + x - sqrt(4 * x + (pow(1 - x, 2)*pow(y, 2)) / (1 - v2 / x));

	double IJTr = NAN;
	int i = ord;
	while (isnan(IJTr) || isinf(IJTr))
	{
		IJTr = gauss_legendre(i, f_JTr, 0, zmax);
		i = i/2;
		if (i < 2){ IJTr = 0; break; }
	}
	
	double dBrems = (a * x * (IJTr + (IJTrDivv0(x, y, v2) + v2 * IJTrDivv2(x, y, v2)) * d_MS + pow(v2,2) * IJTrDivv4(x, y, v2) * d_v4)) / (16 * M_PI * pow(1 - x, 2) * (1 + pow(y, 2) + v2 / x));
	
	return 100 * (dBrems + a / M_PI * ((dVirtF1F2(x, y, v2) + dVirtl(x, pow(2*me/M,2))) * d_MS + dVirtl(x, pow(2*mmu/M,2)) * d_muon));	
}

/* produces one-loop one-photon irreducible contribution to the correction */
double delta_1gIR_(double *xx, double *yy)
{
	x = *xx;
	y = *yy;
	
	return 100 * (-2 * a / M_PI * M / (1 + pow(y, 2) + v2 / x) 
			* (4 * sqrt(v2) * T(x, y, v2, M, chi, mu) 
			+ M * (x * pow(1 - y, 2) - v2) * A(x, y, v2, M, chi)
			+ M * (x * pow(1 + y, 2) - v2) * A(x, -y, v2, M, chi)));
}

int main(int argc, char* argv[])
{
	x = atof(argv[1]);
	y = atof(argv[2]); // reads first two arguments as (x,y)

	if ((v2<x) && (x<1) && (fabs(y) < sqrt(1 - v2 / x)))
	{
		printf("%#+.7g\n", delta_MS_(&x, &y) + delta_1gIR_(&x, &y) * d_1gIR);  // the corrections are summed here and printed
	}
	else printf("--\n");

	return 0;
}
